Reedy categories and their generalizations

We observe that the Reedy model structure on a diagram category can be constructed by iterating an operation of "bigluing" model structures along a pair of functors and a natural transformation. This yields a new explanation of the definition of Reedy categories: they are almost exactly those small categories for which the category of diagrams and its model structure can be constructed by iterated bigluing. It also gives a consistent way to produce generalizations of Reedy categories, including the generalized Reedy categories of Cisinski and Berger-Moerdijk and the enriched Reedy categories of Angeltveit, but also new versions such as a combined notion of "enriched generalized Reedy category".

==> anc/Reedy.v <==
(* -*- mode: coq; mode: visual-line; coq-prog-name:"./coq/bin/coqtop" -*- *)

Require Import Coq.Init.Logic.
Require Import Coq.Logic.Eqdep_dec.
Require Import Coq.Logic.EqdepFacts.

(** * Well-foundedness *)

Require Import Coq.Init.Wf.
Require Import Coq.Relations.Relation_Operators.
Require Import Coq.Wellfounded.Lexicographic_Product.
Require Coq.Numbers.Natural.Peano.NPeano.
Definition lt_wf_0 := Coq.Numbers.Natural.Peano.NPeano.Nat.lt_wf_0.
Definition succ_lt_mono := Coq.Numbers.Natural.Peano.NPeano.Nat.succ_lt_mono.

(** Well-founded relations are irreflexive and have no "loops". *)

Section Wellfounded.
  Context {A : Type} {R : A -> A -> Prop} (wfR : well_founded R).

  Theorem wf_notrefl (x:A) : ~(R x x).
  Proof.
    revert x; refine (well_founded_ind wfR _ _); intros x H r.
    exact (H x r r).
  Qed.

  Theorem wf_notloop2 (x y:A) : R x y -> R y x -> False.
  Proof.
    revert x y. refine (well_founded_ind wfR _ _). intros x H y r s.
    exact (H y s x s r).
  Qed.

  Theorem wf_notloop3 (x y z:A) : R x y -> R y z -> R z x -> False.
  Proof.
    revert x y z. refine (well_founded_ind wfR _ _). intros x H y z r s t.
    exact (H z t x y t r s).
  Qed.

End Wellfounded.

(** * Categories *)

(** The only thing of note in our definition of category is that we require the type of morphisms to satisfy UIP, i.e. to be a "set" in the sense of homotopy type theory.  Thus, in the language of the HoTT book, these are "precategories". *)

Record graph :=
  { obj : Type
  ; mor : obj -> obj -> Type
  ; mor_hset : forall x y (f g : mor x y) (p q : f = g), p = q
  }.

Coercion obj : graph >-> Sortclass.
Coercion mor : graph >-> Funclass.

Record category :=
  { ugraph : graph
  ; id : forall x:ugraph, ugraph x x
  ; comp : forall x y z:ugraph, ugraph y z -> ugraph x y -> ugraph x z
  ; assoc : forall x y z w
                   (f : ugraph x y) (g : ugraph y z) (h : ugraph z w),
              comp _ _ _ (comp _ _ _ h g) f = comp _ _ _ h (comp _ _ _ g f)
  ; lid : forall x y (f : ugraph x y), comp _ _ _ (id _) f = f
  ; rid : forall x y (f : ugraph x y), comp _ _ _ f (id _) = f
  }.

Coercion ugraph : category >-> graph.
Notation "g 'o' f" := (@comp _ _ _ _ g f) (at level 40, no associativity).
Arguments id {C} x : rename.
Arguments assoc {C x y z w} f g h : rename.
Arguments lid {C x y} f : rename.
Arguments rid {C x y} f : rename.

(** The coercions [ugraph], [obj], and [mor] mean that if [C : category] then we can write [x : C] to mean that [x] is an object of [C], and [f : C x y] to mean that [f] is a morphism in [C] from [x] to [y].  *)

(** * Factorizations *)

Section Factorizations.

  Context {C : category} {x y : C} {f : C x y}.

  (** ** The definition *)

  (** A factorization of [f : C x y] consists of an intermediate object and two morphisms whose composite is [f]. *)
  Record fact :=
    { fact_thru : C
    ; fact1 : C x fact_thru
    ; fact2 : C fact_thru y
    ; fact_factors : fact2 o fact1 = f
    }.

  (** Two factorizations of the same morphism through the same object are equal if the morphisms occurring in them are equal pairwise. *)
  Lemma eq_fact {z:C} {g1 h1 : C x z} {g2 h2 : C z y}
             (e1 : g1 = h1) (e2 : g2 = h2)
             {ffg : g2 o g1 = f} {ffh : h2 o h1 = f}
  : Build_fact z g1 g2 ffg = Build_fact z h1 h2 ffh.
  Proof.
    destruct e1, e2; apply f_equal, mor_hset.
  Qed.

  (** ** Maps between factorizations *)

  (** A map between factorizations is a map between their intermediate objects forming two commutative triangles. *)
  Record factmap (r s : fact) :=
    { fact_cmp : C (fact_thru r) (fact_thru s)
    ; factmap1 : fact_cmp o fact1 r = fact1 s
    ; factmap2 : fact2 s o fact_cmp = fact2 r
    }.

  (** We allow ourselves to name such a map by its underlying morphism. *)
  Coercion fact_cmp : factmap >-> mor.

  (** Maps between factorizations can be composed. *)
  Definition factmap_compose {r s t : fact}
             (g : factmap r s) (h : factmap s t)
  : factmap r t.
  Proof.
    refine (Build_factmap r t (h o g) _ _).
    - rewrite assoc, factmap1; apply factmap1.
    - rewrite <- assoc, factmap2; apply factmap2.
  Qed.

  (** A "connection" between two factorizations is a map in one direction or the other. *)
  Definition factconn (r s : fact) : Type
    := (factmap r s + factmap s r).

  (** Two such connections are composable if their maps go in the same direction. *)
  Inductive composable {r s t : fact}
  : forall (h : factconn r s) (k : factconn s t), Type :=
  | composable_inl : forall k l, composable (inl k) (inl l)
  | composable_inr : forall k l, composable (inr k) (inr l).

  (** In that case, we can compose them to get a new connection. *)
  Definition factconn_compose {r s t : fact} (h : factconn r s) (k : factconn s t)
             (comp : composable h k)
  : factconn r t.
  Proof.
    destruct comp as [h k|h k].
    - exact (inl (factmap_compose h k)).
    - exact (inr (factmap_compose k h)).
  Defined.

  (** Connections can be reversed. *)
  Definition factconn_reverse {r s : fact} (g : factconn r s) : factconn s r.
  Proof.
    destruct g as [g|g].
    - exact (inr g).
    - exact (inl g).
  Defined.

  (** ** Zigzags between factorizations *)

  (** A "zigzag" is a finite nonempty list of factorizations in which each is connected to the next. *)
  Inductive zigzag : fact -> fact -> Type :=
  | empty_zigzag : forall r, zigzag r r
  | zog : forall r s t, factconn r s -> zigzag s t -> zigzag r t.

  (** The constructor [zog] which extends a zigzag by a connection can be split into two cases based on the direction of the connection being added; we call these [zig]s and [zag]s. *)
  Notation zig g zz := (zog (inl g) zz).
  Notation zag g zz := (zog (inr g) zz).

  (** Two zigzags can be concatenated. *)
  Fixpoint zigzag_concat {r s t : fact} (zz : zigzag r s) (zz' : zigzag s t)
  : zigzag r t.
  Proof.
    destruct zz as [r|r u s h zz].
    - assumption.
    - exact (zog _ _ _ h (zigzag_concat _ _ _ zz zz')).
  Defined.

  (** Zigzags can be reversed too. *)
  Definition zigzag_reverse {r s : fact} (zz : zigzag r s) : zigzag s r.
  Proof.
    induction zz as [|r s t g zz IHzz].
    - exact (empty_zigzag r).
    - exact (zigzag_concat IHzz (zog _ _ _ (factconn_reverse g) (empty_zigzag r))).
  Defined.

  (** ** Predicates on zigzags *)

  (** Given a predicate [P] on factorizations, [thru_obj P zz] says that all factorizations occurring in the zigzag [zz] satisfy [P]. *)
  Fixpoint thru_obj (P : fact -> Prop)
           {r s : fact} (zz : zigzag r s) : Prop.
  Proof.
    destruct zz as [r|r s t m].
    - exact (P r).
    - exact (P r /\ thru_obj P s t zz).
  Defined.

  (** If [thru_obj P zz] holds, then [P] holds of the first zigzag in [zz]. *)
  Lemma thru_obj_start (P : fact -> Prop) {r s : fact} (zz : zigzag r s)
        (thru : thru_obj P zz)
  : P r.
  Proof.
    destruct zz as [r|r s t m]; simpl in *.
    - assumption.
    - destruct thru; assumption.
  Defined.

  (** An implication between predicates on factorizations can be lifted to an implication between the derived [thru_obj] predicates. *)
  Lemma thru_obj_impl (P Q : fact -> Prop) (H : forall r, P r -> Q r)
        {r s : fact} (zz : zigzag r s) (thru : thru_obj P zz)
  : thru_obj Q zz.
  Proof.
    induction zz as [r|r s t m]; simpl in *.
    - exact (H _ thru).
    - destruct thru as [t1 t2]; split.
      + exact (H _ t1).
      + apply IHzz; assumption.
  Defined.

  (** If two zigzags both satisfy [thru_obj P], so does their concatenation. *)
  Lemma zigzag_concat_thru_obj (P : fact -> Prop)
        {r s t : fact} (zz : zigzag r s) (zz' : zigzag s t)
        (to : thru_obj P zz) (to' : thru_obj P zz')
  : thru_obj P (zigzag_concat zz zz').
  Proof.
    induction zz as [r|r u s h zz IH].
    - assumption.
    - simpl; destruct to; split.
      + assumption.
      + apply IH; assumption.
  Qed.

  (** [thru_obj P] is also preserved by reversal. *)
  Lemma zigzag_reverse_thru_obj (P : fact -> Prop) 
        {r s : fact} (zz : zigzag r s) (to : thru_obj P zz)
  : thru_obj P (zigzag_reverse zz).
  Proof.
    induction zz as [|r s t g zz IHzz].
    - exact to.
    - destruct to as [Pr to].
      specialize (IHzz to).
      apply zigzag_concat_thru_obj.
      + apply IHzz.
      + split.
        * exact (thru_obj_start P zz to).
        * assumption.
  Qed.

  (** If [P] is a predicate on *maps* between factorizations, then [thru_mor P zz] says that every map occurring in the zigzag [zz] satisfies [P].  *)
  Fixpoint thru_mor (P : forall r s, factmap r s -> Prop)
           {r s : fact} (zz : zigzag r s) : Prop.
  Proof.
    destruct zz as [r|r s t m].
    - exact True.
    - exact ((sum_rect _ (P r s) (P s r) m) /\ thru_mor P s t zz).
  Defined.

  (** An implication between predicates on maps of factorizations can be lifted to an implication between the derived [thru_mor] predicates. *)
  Lemma thru_mor_impl (P Q : forall r s, factmap r s -> Prop)
        (H : forall r s g, P r s g -> Q r s g)
        {r s : fact} (zz : zigzag r s) (thru : thru_mor P zz)
  : thru_mor Q zz.
  Proof.
    induction zz as [r|r s t m]; simpl in *.
    - auto.
    - destruct thru as [t1 t2]; split.
      + destruct m as [m|m]; exact (H _ _ _ t1).
      + apply IHzz; assumption.
  Defined.

  (** If two zigzags both satisfy [thru_mor P], so does their concatenation. *)
  Lemma zigzag_concat_thru_mor (P : forall r s, factmap r s -> Prop)
        {r s t : fact} (zz : zigzag r s) (zz' : zigzag s t)
        (tm : thru_mor P zz) (tm' : thru_mor P zz')
  : thru_mor P (zigzag_concat zz zz').
  Proof.
    induction zz as [r|r u s h zz IH].
    - assumption.
    - simpl; destruct tm; split.
      + assumption.
      + apply IH; assumption.
  Qed.

  Lemma zigzag_reverse_thru_mor (P : forall r s, factmap r s -> Prop) 
        {r s : fact} (zz : zigzag r s) (tm : thru_mor P zz)
  : thru_mor P (zigzag_reverse zz).
  Proof.
    induction zz as [|r s t g zz IHzz].
    - exact tm.
    - destruct tm as [Pr tm].
      specialize (IHzz tm).
      apply zigzag_concat_thru_mor.
      + apply IHzz.
      + split.
        * destruct g; exact Pr.
        * simpl; auto.
  Qed.

End Factorizations.

Arguments fact {C x y} f.
Arguments Build_fact {C x y} f _ _ _ _.
Arguments zog {C x y f r s t} _ _.

Notation zig g zz := (zog (inl g) zz).
Notation zag g zz := (zog (inr g) zz).

(** * Operations on factorizations *)

Section Pre_Post_Compose.
  Context {C : category}.

  (** If [f] can be postcomposed with [g], then any factorization of [f] can be postcomposed with [g] to yield a factorization of [g o f].  For convenience we include the extra data of a morphism [h] such that [g o f = h] and conclude a factorization of [h]. *)
  Definition fact_postcompose {x y z:C} {f:C x y}
             (r:fact f) (g:C y z) (h : C x z) (e : g o f = h)
  : fact h.
  Proof.
    refine (Build_fact h (fact_thru r) (fact1 r) (g o fact2 r) _).
    rewrite assoc, fact_factors, e; reflexivity.
  Defined.

  (** Similarly, we can precompose. *)
  Definition fact_precompose {x y z:C} {f:C x y}
             (r:fact f) (g:C z x) (h : C z y) (e : f o g = h)
  : fact h.
  Proof.
    refine (Build_fact h (fact_thru r) (fact1 r o g) (fact2 r) _).
    rewrite <- assoc, fact_factors, e; reflexivity.
  Defined.

  (** Post- and pre-composing factorizations preserves maps between factorizations.  We call this "whiskering" inspired by 2-category theory, viewing factorizations as 1-morphisms and maps between them as 2-morphisms. *)
  Definition factmap_postwhisker {x y z:C} {f:C x y}
             {r s:fact f} (k : factmap r s) (g:C y z)
             (h : C x z) (e : g o f = h)
  : factmap (fact_postcompose r g h e) (fact_postcompose s g h e).
  Proof.
    refine (Build_factmap (fact_postcompose r g h e) (fact_postcompose s g h e)
                          (fact_cmp _ _ k) _ _); simpl.
    - apply factmap1.
    - rewrite assoc, factmap2; reflexivity.
  Defined.

  Definition factmap_prewhisker {x y z:C} {f:C x y}
             {r s:fact f} (k : factmap r s) (g:C z x)
             (h : C z y) (e : f o g = h)
  : factmap (fact_precompose r g h e) (fact_precompose s g h e).
  Proof.
    refine (Build_factmap (fact_precompose r g h e) (fact_precompose s g h e)
                          (fact_cmp _ _ k) _ _); simpl.
    - rewrite <- assoc, factmap1; reflexivity.
    - apply factmap2.
  Defined.

  (** And connections between factorizations. *)
  Definition factconn_postwhisker {x y z:C} {f:C x y}
             {r s:fact f} (k : factconn r s) (g:C y z)
             (h : C x z) (e : g o f = h)
  : factconn (fact_postcompose r g h e) (fact_postcompose s g h e).
  Proof.
    destruct k; [ left | right ]; apply factmap_postwhisker; assumption.
  Defined.

  Definition factconn_prewhisker {x y z:C} {f:C x y}
             {r s:fact f} (k : factconn r s) (g:C z x)
             (h : C z y) (e : f o g = h)
  : factconn (fact_precompose r g h e) (fact_precompose s g h e).
  Proof.
    destruct k; [ left | right ]; apply factmap_prewhisker; assumption.
  Defined.

  (** And zigzags between factorizations. *)
  Definition zigzag_postwhisker {x y z:C} {f:C x y}
             {r s:fact f} (zz : zigzag r s) (g:C y z)
             (h : C x z) (e : g o f = h)
  : zigzag (fact_postcompose r g h e) (fact_postcompose s g h e).
  Proof.
    induction zz as [r|r s t k zz IH]; try constructor.
    apply (zog (s := fact_postcompose s g h e)); try assumption.
    apply factconn_postwhisker; assumption.
  Defined.

  Definition zigzag_prewhisker {x y z:C} {f:C x y}
             {r s:fact f} (zz : zigzag r s) (g:C z x)
             (h : C z y) (e : f o g = h)
  : zigzag (fact_precompose r g h e) (fact_precompose s g h e).
  Proof.
    induction zz as [r|r s t k zz IH]; try constructor.
    apply (zog (s := fact_precompose s g h e)); try assumption.
    apply factconn_prewhisker; assumption.
  Defined.

  (** If a predicate [P] on factorizations is preserved by post- or pre-composing, then [thru_obj P] is preserved by post- or pre-whiskering.  Note that the [P] appearing here has more parameters than the [P] in the definition of [thru_obj]; the latter can be a property only of "factorizations of [f]" for some fixed [f], but here [P] has to be a property of factorizations of any morphism. *)
  Lemma zigzag_postwhisker_thru_obj
        (P : forall x' y' (f':C x' y'), fact f' -> Prop)
        {x y z:C} {f:C x y} {r s:fact f} (zz : zigzag r s) (g:C y z)
        (h : C x z) (e : g o f = h)
        (to : thru_obj (P x y f) zz)
        (pres : forall r':fact f,
                  P _ _ _ r' -> P _ _ _ (fact_postcompose r' g h e))
  : thru_obj (P x z h) (zigzag_postwhisker zz g h e).
  Proof.
    induction zz as [r|r s t k zz IH]; simpl.
    - apply pres. exact (thru_obj_start _ _ to).
    - split.
      + apply pres. exact (thru_obj_start _ _ to).
      + apply IH. destruct to; assumption.
  Qed.

  Lemma zigzag_prewhisker_thru_obj
        (P : forall x' y' (f':C x' y'), fact f' -> Prop)
        {x y z:C} {f:C x y} {r s:fact f} (zz : zigzag r s) (g:C z x)
        (h : C z y) (e : f o g = h)
        (to : thru_obj (P x y f) zz)
        (pres : forall r':fact f,
                  P _ _ _ r' -> P _ _ _ (fact_precompose r' g h e))
  : thru_obj (P z y h) (zigzag_prewhisker zz g h e).
  Proof.
    induction zz as [r|r s t k zz IH]; simpl.
    - apply pres. exact (thru_obj_start _ _ to).
    - split.
      + apply pres. exact (thru_obj_start _ _ to).
      + apply IH. destruct to; assumption.
  Qed.

End Pre_Post_Compose.

(** * Categories with degrees *)

(** A category [has_degrees] if we have a function assigning to each object an element of some fixed type that is equipped with a trichotomous well-founded relation.  We require the type of degrees to satisfy UIP, and the ordering relation to be proof-irrelevant (an "h-prop" in the sense of homotopy type theory).  The requirement of trichotomy is unfortunate from a constructive point of view, but I have not yet been able to eliminate it.  Of course, the paper was written from an entirely classical point of view, where all ordinals are trichotomous. *)
Class has_degrees (C : category) :=
  { deg_in : Type
  ; deg_rel : deg_in -> deg_in -> Prop
  ; deg_hset : forall (d d' : deg_in) (e e' : d = d'), e = e'
  ; deg_rel_hprop : forall (d d' : deg_in) (l l' : deg_rel d d'), l = l'
  ; deg_wf : well_founded deg_rel
  ; deg : C -> deg_in
  ; deg_cmp' : forall (d d' : deg_in),
                 (** It is unproblematic to assert [+] rather than [\/] here, because the possibilities are mutually exclusive (by [wf_notrefl]).  (Unfortunately, Coq's [Prop], unlike the HoTT [hProp], does not allow us to *prove* [+] from [\/] in such a case.) *)
                 (deg_rel d d') + ((d = d') + (deg_rel d' d))
  }.

(** We usually apply trichotomy to the degrees of the domain and codomain of some morphism, so we give that a special name. *)
Definition deg_cmp {C} `{has_degrees C} {x y} (f : C x y)
: (deg_rel (deg x) (deg y)) + ((deg x = deg y) + (deg_rel (deg y) (deg x)))
  := deg_cmp' (deg x) (deg y).

Infix "<" := deg_rel.
Arguments deg_cmp {_ _ _ _} f.

(** ** Some tactics *)

(** [not tac] is equivalent to [fail tac "succeeds"] if [tac] succeeds, and is equivalent to [idtac] if [tac] fails. *)
Tactic Notation "not" tactic3(tac) :=
  (tryif tac then fail 0 tac "succeeds" else idtac); (* error if the tactic solved all goals *) [].

(** [atomic x] is the same as [idtac] if [x] is a variable or hypothesis, but is [fail 0] if [x] has internal structure.  This is useful, for example, to easily destruct all variables that show up as the discriminees of [match] statements, without destructing more complicated terms whose structures might matter.

 This tactic was written by Jason Gross. *)
Ltac atomic x :=
  idtac;
  match x with
    | _ => is_evar x; fail 1 x "is not atomic (evar)"
    | ?f _ => fail 1 x "is not atomic (application)"
    | (fun _ => _) => fail 1 x "is not atomic (fun)"
    | forall _, _ => fail 1 x "is not atomic (forall)"
    | let x := _ in _ => fail 1 x "is not atomic (let in)"
    | match _ with _ => _ end => fail 1 x "is not atomic (match)"
    | _ => is_fix x; fail 1 x "is not atomic (fix)"
    | _ => is_cofix x; fail 1 x "is not atomic (cofix)"
    | context[?E] => (* catch-all *) (not constr_eq E x); fail 1 x "is not atomic (has subterm" E ")"
    | _ => idtac
  end.

(** This tactic tries to automatically solve goals whose hypotheses include a set of inconsistent assumptions about degrees of objects, such as that the order is reflexive on some element or contains a 2- or 3-element loop. *)
Ltac contradict_wf :=
  repeat match goal with
    (** Destruct non-strict inequalities *)
    | [ H : (?d1 = ?d2) + (?d3 < ?d4) |- _ ] => destruct H
    | [ H : (?d1 < ?d2) + (?d3 = ?d4) |- _ ] => destruct H
    (** If the goal contains a match on trichotomy between two variable degrees, we break into cases on that trichotomy. *)
    | |- context[ deg_cmp' ?d1 ?d2 ] =>
      atomic d1; atomic d2; destruct (deg_cmp' d1 d2)
    (** Look for elements [d] such that [d < d] *)
    | [ H : ?d1 < ?d2 |- _ ] =>
      (** Our natural first guess would be to match this one against [?d < ?d], but it turns out to be better to match against [?d1 < ?d2].  If we have a hypothesis [d1 < d2] where [d1] and [d2] are syntactically different but judgmentally equal, then [?d < ?d] will (at least sometimes) fail to match it, while this will succeed.  Of course this will also match hypotheses where [d1] and [d2] are *not* judgmentally equal, but in that case [wf_notrefl] will be ill-typed and the match will carry on. *)
      elim (wf_notrefl deg_wf _ H)
    (** More subtly, we might have a hypothesis [d1 < d2] where [d1] and [d2] are not *judgmentally* equal, but an additional hypothesis assumes that they are propositionally equal. *)
    | [ H : ?d1 < ?d2 , e : ?d1 = ?d2 |- _ ] =>
      refine (False_ind _ (wf_notrefl deg_wf d2 _));
        rewrite e in H; exact H
    | [ H : ?d1 < ?d2 , e : ?d2 = ?d1 |- _ ] =>
      refine (False_ind _ (wf_notrefl deg_wf d1 _));
        rewrite e in H; exact H
    (** Similarly, we look for 2- and 3-element loops. *)
    | [ H1 : ?d1 < ?d2 , H2 : ?d2 < ?d1 |- _ ] =>
      elim (wf_notloop2 deg_wf d1 d2 H1 H2)
    | [ H1 : ?d1 < ?d2 , H2 : ?d2 < ?d3 , e : ?d1 = ?d3 |- _ ] =>
      refine (False_ind _ (wf_notloop2 deg_wf d3 d2 _ H2));
        rewrite e in H1; exact H1
    | [ H1 : ?d1 < ?d2 , H2 : ?d2 < ?d3 , e : ?d3 = ?d1 |- _ ] =>
      refine (False_ind _ (wf_notloop2 deg_wf d3 d2 _ H2));
        rewrite <- e in H1; exact H1
    | [ H1 : ?d1 < ?d2 , H2 : ?d2 < ?d3 , H3 : ?d3 < ?d1 |- _ ] =>
      elim (wf_notloop3 deg_wf d1 d2 d3 H1 H2 H3)
  end.

Definition deg_rele {C : category} `{has_degrees C}
: deg_in -> deg_in -> Prop
  := fun x y => x < y \/ x = y.

Infix "<=" := deg_rele.

(** A non-strict version of comparison *)
Definition deg_cmple {C : category} `{has_degrees C} (d d' : deg_in)
: (d <= d') + (d' <= d).
Proof.
  destruct (deg_cmp' d d') as [lt|[e|gt]].
  - left; left; assumption.
  - left; right; assumption.
  - right; left; assumption.
Defined.

(** ** Basic theory of categories with degrees *)

Section HasDegrees.

  Context {C : category} `{has_degrees C}.

  (** If we know the relation between two degrees, then that known fact must be the result of any appeal to trichotomy. *)
  Lemma deg_lt_cmpeq {d d' : deg_in} (l : d < d')
  : deg_cmp' d d' = inl l.
  Proof.
    destruct (deg_cmp' d d') as [l'|[e|g]]; contradict_wf.
    apply f_equal, deg_rel_hprop.
  Qed.

  Lemma deg_gt_cmpeq {d d' : deg_in} (l : d < d')
  : deg_cmp' d' d = inr (inr l).
  Proof.
    destruct (deg_cmp' d' d) as [g|[e|l']]; contradict_wf.
    apply f_equal, f_equal, deg_rel_hprop.
  Qed.

  Lemma deg_eq_cmpeq {d d' : deg_in} (e : d = d')
  : deg_cmp' d d' = inr (inl e).
  Proof.
    destruct (deg_cmp' d d') as [l|[e'|g]]; contradict_wf.
    apply f_equal, f_equal, deg_hset.
  Qed.

  (** Trichotomy and well-foundedness implies transitivity. *)
  Lemma deg_trans {d d' d'' : deg_in}
  : (d < d') -> (d' < d'') -> (d < d'').
  Proof.
    intros dxy dyz.
    destruct (deg_cmp' d d'') as [?|[e|dzx]]; contradict_wf.
    assumption.
  Qed.

  (** Sometimes when applying transitivity, we need to help Coq out by supplying the intermediate object. *)
  Definition deg_trans_thru {x} y {z}
  : (deg x < deg y) -> (deg y < deg z) -> (deg x < deg z)
    := @deg_trans (deg x) (deg y) (deg z).

  (** Well-foundedness implies the non-strict [<=] is antisymmetric. *)
  Lemma deg_antisymm {d d' : deg_in}
  : (d <= d') -> (d' <= d) -> (d = d').
  Proof.
    intros [l|e] [g|e']; auto; contradict_wf.
  Qed.

  (** Transitivity also has non-strict versions *)
  Definition deg_trans_ltle {d d' d'' : deg_in}
  : (d < d') -> (d' <= d'') -> (d < d'').
  Proof.
    intros dxy [dyz|e].
    - exact (deg_trans dxy dyz).
    - rewrite <- e; assumption.
  Qed.
  
  Definition deg_trans_lelt {d d' d'' : deg_in}
  : (d <= d') -> (d' < d'') -> (d < d'').
  Proof.
    intros [dxy|e] dyz.
    - exact (deg_trans dxy dyz).
    - rewrite e; assumption.
  Qed.

  Definition deg_trans_lele {d d' d'' : deg_in}
  : (d <= d') -> (d' <= d'') -> (d <= d'').
  Proof.
    intros [dxy|e] [dyz|e'].
    - left; exact (deg_trans dxy dyz).
    - rewrite <- e'; left; assumption.
    - rewrite e; left; assumption.
    - right; transitivity d'; assumption.
  Qed.

  (** And those also sometimes need a little help. *)
  Definition deg_trans_ltle_thru {x} y {z}
  : (deg x < deg y) -> (deg y <= deg z) -> (deg x < deg z)
    := @deg_trans_ltle (deg x) (deg y) (deg z).

  (** Degrees have decidable equality. *)
  Definition deg_dec (d d' : deg_in)
  : {d = d'} + {d <> d'}.
  Proof.
    destruct (deg_cmp' d d') as [lt|[e|gt]].
    - right; intros e; rewrite e in lt.
      exact (wf_notrefl deg_wf _ lt).
    - left; assumption.
    - right; intros e; rewrite <- e in gt.
      exact (wf_notrefl deg_wf _ gt).
  Defined.

  (** TOOD: This sort of frobnication is necessary because we defined [<=] using [\/]. *)
  Definition deg_plus_le {d d' : deg_in}
  : ((d = d') + (d' < d)) -> (d' <= d).
  Proof.
    intros [e|l]; [ right; symmetry | left ]; assumption.
  Qed.

(** ** Level morphisms *)

  Class level {x y : C} (f : C x y)
    := level_deg : deg x = deg y.

  (** The composite of level morphisms is level *)
  Instance comp_level {x y z:C} (f : C x y) (g : C y z)
           `{level _ _ f} `{level _ _ g}
  : level (g o f).
  Proof.
    transitivity (deg y); assumption.
  Qed.

  (** The degree of a factorization is the degree of its intermediate object.  Making this a [Notation] rather than a [Definition] prevents having to constantly [unfold] it, and allows [rewrite] to match things automatically more often. *)
  Notation fact_deg r := (deg (fact_thru r)).

(** ** Fundamental factorizations *)

  (** A factorization of [f] is fundamental if its degree is strictly less than that of both the domain and codomain of [f]. *)
  Class fundamental {x y : C} {f : C x y} (r : fact f) : Prop := Build_fund
    { fund_dom : fact_deg r < deg x
    ; fund_cod : fact_deg r < deg y }.

  Arguments Build_fund {_ _ _} _ _ _.
  Arguments fund_dom {_ _ _} _ {_}.
  Arguments fund_cod {_ _ _} _ {_}.

  (** If a factorization has degree [<=] a fundamental one, then it is also fundamental. *)
  Lemma fund_le {x y : C} {f : C x y} (r s : fact f)
        (rf : fundamental r) (dsr : fact_deg s <= fact_deg r)
  : fundamental s.
  Proof.
    split; refine (deg_trans_lelt dsr _);
    [ apply fund_dom | apply fund_cod ]; assumption.
  Qed.
    
  (** If we postcompose a fundamental factorization with a morphism going up, it remains fundamental. *)
  Lemma postcompose_fundamental {x y z:C} {f:C x y}
             (r:fact f) (g:C y z) (h : C x z) (e : g o f = h)
             {fr : fundamental r} (dyz : deg y <= deg z)
  : fundamental (fact_postcompose r g h e).
  Proof.
    destruct fr; split; try assumption.
    refine (deg_trans_ltle _ dyz); assumption.
  Qed.

  (** And similarly for precomposing with a morphism going down. *)
  Lemma precompose_fundamental {x y z:C} {f:C x y}
             (r:fact f) (g:C z x) (h : C z y) (e : f o g = h)
             {fr : fundamental r} (dxz : deg x <= deg z)
  : fundamental (fact_precompose r g h e).
  Proof.
    destruct fr; split; try assumption.
    refine (deg_trans_ltle _ dxz); assumption.
  Qed.

  (** We are particularly interested in zigzags consisting entirely of fundamental factorizations. *)
  Definition thru_fund {x y : C} {f : C x y} {r s : fact f}
             (zz : zigzag r s) : Prop
    := thru_obj fundamental zz.

  Existing Class thru_fund.

  (** Of course, these can be postwhiskered and prewhiskered with morphisms going up or down, respectively. *)
  Lemma zigzag_postwhisker_thru_fund 
        {x y z:C} {f:C x y} {r s:fact f} (zz : zigzag r s) (g:C y z)
        (h : C x z) (e : g o f = h)
        {tf : thru_fund zz} (dyz : deg y <= deg z)
  : thru_fund (zigzag_postwhisker zz g h e).
  Proof.
    apply zigzag_postwhisker_thru_obj; try assumption.
    intros ? [? ?]; split; try assumption.
    refine (deg_trans_ltle _ dyz); assumption.
  Qed.
    
  Lemma zigzag_prewhisker_thru_fund
        {x y z:C} {f:C x y} {r s:fact f} (zz : zigzag r s) (g:C z x)
        (h : C z y) (e : f o g = h)
        {tf : thru_fund zz} (dxz : deg x <= deg z)
  : thru_fund (zigzag_prewhisker zz g h e).
  Proof.
    apply zigzag_prewhisker_thru_obj; try assumption.
    intros ? [? ?]; split; try assumption.
    refine (deg_trans_ltle _ dxz); assumption.
  Qed.

  (** And they can be concatenated *)
  Definition zigzag_concat_thru_fund {x y:C} {f:C x y}
             {r s t : fact f} (zz : zigzag r s) (zz' : zigzag s t)
             {tf : thru_fund zz} {tf' : thru_fund zz'}
  : thru_fund (zigzag_concat zz zz')
    := zigzag_concat_thru_obj fundamental zz zz' tf tf'.

(** ** Basic morphisms *)

  (** A morphism is nonbasic if it has a fundamental factorization. *)
  Class nonbasic {x y : C} (f : C x y) : Prop
    := nonbasic_fact : exists r:fact f, fundamental r.

  (** Otherwise, it is basic. *)
  Class basic {x y : C} (f : C x y) : Prop
    := basic_nonfact : ~ nonbasic f.

  (** It turns out to be convenient to define "the type of level basic morphisms from x to y", and allow ourselves to coerce them to their underlying morphisms. *)
  Definition levelbasic (x y : C) : Type
  := { f : C x y | level f /\ basic f }.

  Coercion levelbasic_pr1 {x y : C} : levelbasic x y -> C x y
    := (@proj1_sig (C x y) _).

  Instance level_levelbasic {x y : C} (f : levelbasic x y)
  : level f
  := proj1 (proj2_sig f).

  Instance basic_levelbasic {x y : C} (f : levelbasic x y)
  : basic f
  := proj2 (proj2_sig f).

  (** A connection between factorizations is basic or nonbasic according to whether its connecting morphism is. *)
  Definition nonbasic_conn {x y} {f : C x y}
             {r s : fact f} (g : factconn r s) : Prop
    := match g with
         | inl g => nonbasic g
         | inr g => nonbasic g
       end.

  Definition basic_conn {x y} {f : C x y}
             {r s : fact f} (g : factconn r s) : Prop
    := match g with
         | inl g => basic g
         | inr g => basic g
       end.

  (** If a connection between factorizations is not basic, then we can factor it as a pair of connections, by way of a factorization that has strictly lower degree, and is fundamental if either given factorization is.  Note that [h] could go in either direction; we do the two cases in parallel as much as possible. *)
  Lemma factor_nonbasic_conn {x y} {f : C x y}
        {t u : fact f} (h : factconn t u) (nbh : nonbasic_conn h)
  : exists (v : fact f) (k : factconn t v) (l : factconn v u),
      (fact_deg v < fact_deg t) /\
      (fact_deg v < fact_deg u) /\
      (fundamental t -> fundamental v) /\
      (fundamental u -> fundamental v).
  Proof.
    destruct h as [h|h]; destruct nbh as [facth ffacth].
    1:assert (factv : (fact2 u o fact2 facth) o (fact1 facth o fact1 t) = f)
      by (rewrite <- assoc, (assoc _ _ (fact2 u)),
          fact_factors, factmap2, fact_factors; reflexivity).
    2:assert (factv : (fact2 t o fact2 facth) o (fact1 facth o fact1 u) = f)
      by (rewrite assoc, <- (assoc (fact1 u) _ _),
          fact_factors, factmap1, fact_factors; reflexivity).
    1:destruct ffacth as [ffht ffhu].
    2:destruct ffacth as [ffhu ffht].
    1:pose (v := Build_fact f (fact_thru facth) (fact1 facth o fact1 t)
                            (fact2 u o fact2 facth) factv).
    2:pose (v := Build_fact f (fact_thru facth) (fact1 facth o fact1 u)
                            (fact2 t o fact2 facth) factv).
    all:exists v.
    1:assert (factk : fact2 v o fact1 facth = fact2 t)
      by (simpl; rewrite assoc, fact_factors, factmap2; reflexivity).
    2:assert (factk : fact2 facth o fact1 v = fact1 t)
      by (simpl; rewrite <- assoc, fact_factors, factmap1; reflexivity).
    1:exists (inl (Build_factmap t v (fact1 facth) eq_refl factk)
              : factconn t v); clear factk.
    2:exists (inr (Build_factmap v t (fact2 facth) factk eq_refl)
              : factconn t v); clear factk.
    1:assert (factl : fact2 facth o fact1 v = fact1 u)
      by (simpl; rewrite <- assoc, fact_factors, factmap1; reflexivity).
    2:assert (factl : fact2 v o fact1 facth = fact2 u)
      by (simpl; rewrite assoc, fact_factors, factmap2; reflexivity).
    1:exists (inl (Build_factmap v u (fact2 facth) factl eq_refl)
              : factconn v u); clear factl.
    2:exists (inr (Build_factmap u v (fact1 facth) eq_refl factl)
              : factconn v u); clear factl.
    all:repeat split; try assumption.
    all:first [ exact (deg_trans ffht (fund_dom t))
              | exact (deg_trans ffht (fund_cod t))
              | exact (deg_trans ffhu (fund_dom u))
              | exact (deg_trans ffhu (fund_cod u))].
  Qed.

End HasDegrees.

Arguments Build_fund {_ _ _ _ _} _ _ _.
Arguments fund_dom {_ _ _ _ _} _ {_}.
Arguments fund_cod {_ _ _ _ _} _ {_}.
Arguments level_deg {C _ x y} f {_}.

(** Redeclare this notation globally *)
Notation fact_deg r := (deg (fact_thru r)).

(** * Almost c-Reedy categories *)

(** ** The definition of almost c-Reedy categories *)

(** We take Theorem 8.13 {thm:creedy-char} as the definition. *)
Class almost_creedy (C : category) `{has_degrees C} :=
  { (** (i) identities are basic *)
    id_basic : forall x:C, basic (id x)
    (** (ii) basic level morphisms are closed under composition *)
  ; comp_basic_level : forall (x y z:C) (f : C x y) (g : C y z),
                         basic f -> level f -> basic g -> level g ->
                         basic (g o f)
  (** We add the assumption that basic-ness is decidable.  Of course, this is automatic if we assume classical logic globally, as the written paper does. *)
  ; dec_basic : forall (x y:C) (f : C x y),
                  basic f \/ nonbasic f
  (** (iii) The category of fundamental factorizations of any non-basic morphism is connected. *)
  ; fact_connected : forall (x y:C) (f : C x y)
                            (r s : fact f)
                            (fr : fundamental r) (fs : fundamental s),
                     exists (zz : zigzag r s), thru_fund zz
  (** (iv) If [f] is basic and strictly decreases degree, and [g] is basic level, then [g o f] is again basic. *)
  ; basic_down_functor :
      forall (x y z:C) (f : C x y) (dn : deg y < deg x) (g : C y z),
        basic f -> basic g -> level g
        -> basic (g o f)
  (** (v) Each of the resulting restricted hom-functors in (iv) is a coproduct of retracts of representables.  We phrase it using the equivalent condition stated in the proof of Lemma 8.16 {thm:creedy-cone}: its category of elements is a disjoint union of categories whose identity functor has a cone. *)
  ; basic_down_functor_cone :
      forall (x:C),
      (** An object of one of these categories of elements is just a morphism out of [x] that strictly decreases degree.  Given such a morphism, [pt_obj] and [pt_mor] specify the cone point of the component of the category of elements in which it lies, that being another such morphism out of [x]. *)
      exists (pt_obj : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : basic f),
                         C)
             (pt_mor : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : basic f),
                         C x (pt_obj y dyx f bf))
             (** Similarly, [cone_mor] and [cone_tri] specify the cone projection, that being a map in the undercategory below [x], hence a commutative triangle. *)
             (cone_mor : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : basic f),
                           levelbasic (pt_obj y dyx f bf) y)
             (cone_tri : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : basic f),
                           f = cone_mor y dyx f bf o pt_mor y dyx f bf),
        (** Now we assert that given any *two* such morphisms out of [x],  *)
        forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : basic f)
               (z:C) (dzx : deg z < deg x) (g : C x z) (bg : basic g)
               (** and any *level* basic morphism connecting them, *)
               (h : C y z) (lh : level h) (bh : basic h) (hfg : h o f = g),
        (** the specified cone point objects are the same (since [f] and [g] are connected by a morphism, they must lie in the same connected component of the category of elements), *)
          exists (e : pt_obj y dyx f bf = pt_obj z dzx g bg),
            (** as are the specified cone point morphisms, *)
            (eq_rect _ (fun v => C x v) (pt_mor y dyx f bf) _ e
             = pt_mor z dzx g bg)
            (** and the specified cone projections commute with the connecting level morphism (making it in fact a cone). *)
            /\ (h o (eq_rect _ (fun v => levelbasic v y) (cone_mor y dyx f bf) _ e)
                = cone_mor z dzx g bg)
            (** Note that the last two statements require transport along the previous equality between cone point objects to become well-typed. *)
  }.

Existing Instance id_basic.
Existing Instance comp_basic_level.
Arguments dec_basic {_ _ _ _ _} f.

(** ** Simple properties of almost c-Reedy categories *)

Section Almost_cReedy.

  Context {C : category} `{almost_creedy C}.

  (** Basic-ness of a connection between factorizations is decidable.*)
  Definition dec_basic_conn {x y:C} {f : C x y}
             {r s : fact f} (g : factconn r s)
  : basic_conn g \/ nonbasic_conn g.
  Proof.
    unfold basic_conn, nonbasic_conn; destruct g; apply dec_basic.
  Qed.

  (** We need [up_ind] and [down_ind] later on. *)
  Set Nonrecursive Elimination Schemes.

  (** The "up morphisms" are the basic ones that non-strictly raise degree (denoted \overrightarrow{C} in the written paper). *)
  Class up {x y:C} (f : C x y) :=
    { up_basic : basic f
    ; up_up : deg x <= deg y
    }.
  Existing Instance up_basic.
  Arguments up_up {x y} f {_}.

  (** Similarly, the "down morphisms" are the basic ones that non-strictly lower degree. *)
  Class down {x y:C} (f : C x y) :=
    { down_basic : basic f
    ; down_down : deg y <= deg x
    }.
  Existing Instance down_basic.
  Arguments down_down {x y} f {_}.

  (** A Reedy factorization is one into a down morphism followed by an up morphism. *)
  Class reedy {x y:C} {f : C x y} (r : fact f) :=
    { reedy_up : up (fact2 r)
    ; reedy_down : down (fact1 r)
    }.

  Existing Instance reedy_up.
  Existing Instance reedy_down.
  Arguments reedy_up {x y f} r {_}.
  Arguments reedy_down {x y f} r {_}.

  (** We care a lot about zigzags of Reedy factorizations. *)
  Definition thru_reedy {x y : C} {f : C x y} {r s : fact f}
             (zz : zigzag r s) : Prop
    := thru_obj reedy zz.

  Existing Class thru_reedy.

  (** A morphism that is both up and down must be level.  This is not an [Instance] because it would cause infinite loops with [basiclevel_up] (next). *)
  Definition updown_level {x y:C} (f : C x y)
             `{up _ _ f} `{down _ _ f}
  : level f.
  Proof.
    destruct (up_up f), (down_down f); auto; try (symmetry; auto).
    refine (False_ind _ (wf_notloop2 deg_wf (deg x) (deg y) _ _)); assumption.
  Qed.

  (** A basic level morphism is both up and down. *)
  Instance basiclevel_up {x y:C} (f : C x y)
           (** Using generalizing binders here would introduce more copies of [has_degrees C]. *)
           {bf : basic f} {lf : level f}
  : up f.
  Proof.
    exact (Build_up _ _ _ _ (or_intror (level_deg _))).
  Qed.

  Instance basiclevel_down {x y:C} (f : C x y)
           {bf : basic f} {lf : level f}
  : down f.
  Proof.
    refine (Build_down _ _ _ _ (or_intror _)).
    symmetry; refine (level_deg _).
  Qed.

  (** Identity morphisms are both up and down. *)
  Instance up_id (x:C) : up (id x).
  Proof.
    constructor.
    - apply id_basic.
    - right; auto.
  Qed.

  Instance down_id (x:C) : down (id x).
  Proof.
    constructor.
    - apply id_basic.
    - right; auto.
  Qed.

  (** Being up or down is decidable. *)
  Lemma dec_up {x y : C} (f : C x y)
  : up f \/ ~ up f.
  Proof.
    destruct (dec_basic f) as [bf|nbf].
    destruct (deg_cmp f) as [dxy|[e|dyx]].
    - left; split; [ | left ]; assumption.
    - left; split; [ | right]; assumption.
    - right; intros [? [e|dxy]]; contradict_wf.
    - right; intros [bf ?]; elim (bf nbf).
  Qed.

  Lemma dec_down {x y : C} (f : C x y)
  : down f \/ ~ down f.
  Proof.
    destruct (dec_basic f) as [bf|nbf].
    destruct (deg_cmp f) as [dxy|[e|dyx]].
    - right; intros [? [e|dyx]]; contradict_wf.
    - left; split; [ | right; symmetry ]; assumption.
    - left; split; [ | left ]; assumption.
    - right; intros [bf ?]; elim (bf nbf).
  Qed.

  (** Every basic morphism is either up or down. *)
  Lemma basic_up_or_down {x y:C} (f : C x y) {bf : basic f}
  : up f \/ down f.
  Proof.
    destruct (deg_cmp f) as [xly|[xey|ylx]].
    - left; constructor; try exact _.
      left; assumption.
    - left; constructor; try exact _.
      right; assumption.
    - right; constructor; try exact _.
      left; assumption.
  Qed.

  (** ** Lemmas 8.15, 8.16, and 8.17 *)

  (** We now prove Lemma 8.15 {thm:creedy-compose}.  Part (i) has already been proven in [comp_level] and [comp_basic_level]. *)

  (** (ii) if [f] is down and [g] is basic level, then [g o f] is down. *)
  Lemma lemma_8_15_ii {x y z:C} (f : C x y) (g : C y z)
             {df : down f} {bg : basic g} {lg : level g}
  : down (g o f).
  Proof.
    constructor; destruct (down_down f).
    + apply basic_down_functor; try assumption; try exact _.
    + assert (level f) by (symmetry; assumption).
      apply comp_basic_level; try exact _.
    + left; rewrite <- lg; assumption.
    + right; transitivity (deg y); [ symmetry; apply lg | assumption ].
  Qed.

  (** A convenient functoriality lemma *)
  Definition and_impl {A B C D : Prop} (f : A -> C) (g : B -> D)
  : A /\ B -> C /\ D
    := fun x => let (a,b):=x in conj (f a) (g b).

  (** The proofs of Lemma 8.15(iii) and (iv) (which have two parts each) are so similar that we perform them all in parallel.  For convenience in doing this, rather than the "outer division" based on down or up as in the paper:
   (iii) if [g o f] is down and one of [f] or [g] is basic level, then the other is down.
   (iv) if [g o f] is up and one of [f] or [g] is basic level, then the other is up
   we make the "outer division" based on whether [g] or [f] is basic level.
*)
  Lemma lemma_8_15_iii_and_iv {x y z:C} (f : C x y) (g : C y z)
  :   (basic g -> level g -> (   (down (g o f) -> down f)
                              /\ ( up  (g o f) ->  up  f)))
   /\ (basic f -> level f -> (   (down (g o f) -> down g)
                              /\ ( up  (g o f) ->  up  g))).
  Proof.
    (** We break into the two obvious subgoals. *)
    split; intros ? ?.
    (** In each of these, we decompose the hypotheses of [down] or [up]. *)
    all:refine (and_impl (down_ind _ _ _ _) (up_ind _ _ _ _) _).
    (** Here is the only difference between the two proofs, where it matters whether [f] or [g] is level. *)
    1:rewrite <- (level_deg g).
    2:rewrite (level_deg f).
    (** Now we can decompose further into four subgoals. *)
    all:split;intros bgf dzx.
    (** From here on, all the proof scripts are almost identical. *)
    all:constructor; try assumption.
    all:intros [r [fr1 fr2]].
    all:apply bgf.
    (** Informally: "If [g] is basic level, then composing a fundamental factorization of [f] with [g] would yield a fundamental factorization of [g o f], and similarly if [f] is basic level."

  At this point in the formalization, the first two goals require a slightly different action than the last two.  Since Coq won't let us say [1,2:] we use [try] to apply each action to the appropriate subgoals. *)
    all:try (refine (ex_intro _ (Build_fact (g o f) _ (fact1 r) (g o fact2 r) _) _);
          [ rewrite assoc, fact_factors; reflexivity | ]).
    all:try (refine (ex_intro _ (Build_fact (g o f) _ (fact1 r o f) (fact2 r) _) _);
          [ rewrite <- assoc, fact_factors; reflexivity | ]).
    all:split; simpl.           (** Leaves us with *eight* subgoals! *)
    all:rewrite <- ?(level_deg g), ?(level_deg f).
    all:assumption.             (** But they're all easy. *)
  Qed.

  (** Now we frobnicate the result into the statements of the paper. *)
  Definition lemma_8_15_iii_a {x y z:C} (f : C x y) (g : C y z)
             {dgf : down (g o f)} {bg : basic g} {lg : level g} : down f
  := proj1 (proj1 (lemma_8_15_iii_and_iv f g) bg lg) dgf.

  Definition lemma_8_15_iii_b {x y z:C} (f : C x y) (g : C y z)
             {dgf : down (g o f)} {bf : basic f} {lf : level f} : down g
  := proj1 (proj2 (lemma_8_15_iii_and_iv f g) bf lf) dgf.

  Definition lemma_8_15_iv_a {x y z:C} (f : C x y) (g : C y z)
             {dgf : up (g o f)} {bg : basic g} {lg : level g} : up f
  := proj2 (proj1 (lemma_8_15_iii_and_iv f g) bg lg) dgf.

  Definition lemma_8_15_iv_b {x y z:C} (f : C x y) (g : C y z)
             {dgf : up (g o f)} {bf : basic f} {lf : level f} : up g
  := proj2 (proj2 (lemma_8_15_iii_and_iv f g) bf lf) dgf.

  (** Lemma 8.16 {thm:creedy-cone}. *)
  Lemma lemma_8_16 {x y z w:C} (f1 : C x y) (f2 : C x z) (f3 : C x w)
        (dzx : deg z < deg x)
        (g1 : C y z) (g3 : C w z) (c1 : g1 o f1 = f2) (c3 : g3 o f3 = f2)
        {df1 : down f1} {df2 : down f2} {df3 : down f3}
        {bg1 : basic g1} {lg1 : level g1} {bg3 : basic g3} {lg3 : level g3}
  : exists (u : C) (f0 : C x u) (h1 : C u y) (h3 : C u w)
           (bh1 : basic h1) (lh1 : level h1) (bh3 : basic h3) (lh3 : level h3)
           (cc : g1 o h1 = g3 o h3),
           (f1 = h1 o f0) /\ (f3 = h3 o f0).
  Proof.
    assert (dyx := dzx); rewrite <- (level_deg g1) in dyx.
    assert (dwx := dzx); rewrite <- (level_deg g3) in dwx.
    destruct (basic_down_functor_cone x)
      as [pt_obj [pt_mor [cone_mor [cone_tri cone]]]].
    (** Informally: "We have morphisms [g1] from [f1] to [f2], and [g3] from [f3] to [f2], in the category of elements; so all three lie in the same summand of the coproduct." *)
    destruct (cone y dyx f1 _ z dzx f2 _ g1 _ _ c1) as [e1 [p1 cone1]].
    destruct (cone w dwx f3 _ z dzx f2 _ g3 _ _ c3) as [e3 [p3 cone3]]; clear cone.
    (** Informally: "A cone over the identity functor of this summand, with vertex $f0$ and projections [h1], [h2], and [h3], gives the desired data." *)
    exists (pt_obj z dzx f2 _).
    exists (pt_mor z _ f2 _).
    set (h1 := eq_rect _ (fun v => levelbasic v y) (cone_mor y dyx f1 _) _ e1) in *.
    set (h3 := eq_rect _ (fun v => levelbasic v w) (cone_mor w dwx f3 _) _ e3) in *.
    exists h1. exists h3.
    exists (basic_levelbasic h1). exists (level_levelbasic h1).
    exists (basic_levelbasic h3). exists (level_levelbasic h3).
    exists (eq_trans cone1 (eq_sym cone3)); clear cone1 cone3.
    (** A technical claim about transporting along equalities of objects. *)
    assert (gen : forall (a b c : C) (e1 : a = b) (m : C x a)
                         (l : levelbasic a c),
                    l o m =
                    eq_rect a (fun v => levelbasic v c) l b e1
                    o eq_rect a (fun v => C x v) m b e1).
    { intros a b c e m l. destruct e; reflexivity. }
    split.
    - refine (eq_trans (cone_tri y dyx f1 _) _).
      rewrite <- p1; clear p1; subst h1.
      exact (gen _ _ _ _ _ _).
    - refine (eq_trans (cone_tri w dwx f3 _) _).
      rewrite <- p3; clear p3; subst h3.
      exact (gen _ _ _ _ _ _).
  Qed.

  (** Lemma 8.17 {thm:creedy-fact}: Every morphism has a Reedy factorization.  Of course, we have to refer back to Lemma 7.12 {thm:reedy-fact} for the actual proof (and then modify it for the c-Reedy case). *)
  Lemma lemma_8_17 {c c' : C} (f : C c c')
  : exists (r : fact f), down (fact1 r) /\ up (fact2 r).
  Proof.
    (** Since we aren't assuming our degrees are ordinals, we don't have "min(deg(c),deg(c'))".  Instead, we simply do a double well-founded induction on the degrees of [c] and [c']. *)
    remember (deg c) as d eqn:dc.
    generalize dependent c; generalize dependent c'; revert d.
    refine (well_founded_ind deg_wf _ _); intros d IH c'.
    remember (deg c') as d' eqn:dc'.
    generalize dependent c'; revert d'.
    refine (well_founded_ind deg_wf _ _); intros d' IH' c' dc' c f dc.
    (** Now we proceed with the modified proof of Lemma 7.12. *)
    destruct (dec_basic f) as [bf|[[z g0 h0 ff] fr]].
    (** Informally: "If [f] is basic, then it is either up or down, in which case it has a trivial such factorization with one factor an identity." *)
    { destruct (basic_up_or_down f).
      + exists (Build_fact f c (id c) f (rid f)); split; exact _.
      + exists (Build_fact f c' f (id c') (lid f)); split; exact _. }
    (** Informally: "Otherwise, we have a fundamental factorization [f = h0 o g0]." *)
    destruct fr as [dzc dzc']; simpl in dzc, dzc'.
    symmetry in dc', dc; destruct dc', dc.
    (** Another well-founded induction which captures the "infinite descent" in the informal proof. *)
    remember (deg z) as e eqn:dz.
    generalize dependent z.  generalize dependent e.
    refine (well_founded_ind deg_wf _ _); intros e IHe dzc dzc' z g0 h0 ff dz.
    symmetry in dz; destruct dz.
    (** Informally: "By the inductive hypothesis, we can write [g0 = g0up o g0down] and [h0 = h0up o h0down]." *)
    specialize (IH (deg z) dzc c' z h0 eq_refl).
    specialize (IH' (deg z) dzc' z eq_refl c g0 eq_refl).
    destruct IH as [[x h0down h0up h0f] [h0u h0d]].
    destruct IH' as [[y g0down g0up g0f] [g0u g0d]].
    simpl in *.
    (** (The next three cases are re-ordered from how they appear in the written paper.)  Informally: "If [g0up] is not level, then its domain has degree strictly less than that of ([h0],[g0]).  Thus, setting [g1 = g0down] and [h1 = h o g0up] yields a fundamental factorization of lesser degree." *)
    destruct (up_up g0up) as [dyz|dyz].
    - refine (IHe (deg y) dyz _ _ y g0down (h0 o g0up) _ eq_refl).
      all:try (refine (deg_trans_thru z _ _); assumption).
      rewrite assoc, g0f; apply ff.
    (** Informally: "Similarly, if [h0down] is not level, set [g1 = h0down o g] and [h1 = h0up]." *)
    - destruct (down_down h0down) as [dzx|dzx].
      + refine (IHe (deg x) dzx _ _ x (h0down o g0) h0up _ eq_refl).
        all:try (refine (deg_trans_thru z _ _); assumption).
        rewrite <- assoc, h0f; apply ff.
      (** Informally: "Finally, if both [g0up] and [h0down] are level, then setting [fdown = g0down] and [fup = h0up] yields the desired factorization." *)
      + symmetry in dzx.
        assert (cc : h0up o (h0down o g0up o g0down )= f)
          by (rewrite assoc, g0f, <- assoc, h0f; apply ff).
        exists (Build_fact f x (h0down o g0up o g0down) h0up cc);
          simpl; split; try assumption.
        apply lemma_8_15_ii; try assumption.
        * apply comp_basic_level;
          first [ assumption | apply up_basic | apply down_basic ].
        * transitivity (deg z); assumption.
  Qed.

  (** * Maxima of degrees *)

  (** Since degrees are trichotomous, they have finite maxima.  We will need these to prove Lemma 8.18. *)

  (** ** Binary maxima *)

  (** The definition of binary maxima *)
  Definition max_pair (d d' : deg_in) : deg_in
    := if (deg_cmp' d d') then d' else d.

  (** A binary max is no less than each input *)
  Definition max_pair_le_l (d d' : deg_in)
  : d <= max_pair d d'.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [?|].
    - left; assumption.
    - right; reflexivity.
  Qed.

  Definition max_pair_le_r (d d' : deg_in)
  : d' <= max_pair d d'.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [?|[e|?]].
    - right; reflexivity.
    - rewrite e; right; reflexivity.
    - left; assumption.
  Qed.

  (** A binary max is a least upper bound *)
  Definition max_pair_lub (d d' d'' : deg_in)
             (l : d <= d'') (l' : d' <= d'')
  : max_pair d d' <= d''.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [?|[e|?]]; assumption.
  Qed.

  (** A stricter sort of least-upper-bound property, which also holds by trichotomy. *)
  Definition max_pair_lublt (d d' d'' : deg_in)
             (l : d < d'') (l' : d' < d'')
  : max_pair d d' < d''.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [?|[e|?]]; assumption.
  Qed.

  (** If one degree is less than or equal to another, then their max is the greater one. *)
  Definition max_pair_leeq {d d' : deg_in} (l : d <= d')
  : max_pair d d' = d'.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [?|[?|l']]; auto.
    destruct l as [l|e]; auto; contradict_wf.
  Qed.

  Definition max_pair_leeq' {d d' : deg_in} (l : d' <= d)
  : max_pair d d' = d.
  Proof.
    unfold max_pair; destruct (deg_cmp' d d') as [l'|[?|?]]; auto.
    destruct l as [l|e]; auto; contradict_wf.
  Qed.

  (** And conversely, if the max of two degrees is one of them, then that one is greater than or equal to the other. *)
  Definition leq_max_pair {d d' : deg_in} (e : d = max_pair d d')
  : d' <= d.
  Proof.
    unfold max_pair in e; destruct (deg_cmp' d d') as [l|[l|l]];
      contradict_wf.
    - right; symmetry; assumption.
    - left; assumption.
  Qed.

  Definition leq_max_pair' {d d' : deg_in} (e : d = max_pair d' d)
  : d' <= d.
  Proof.
    unfold max_pair in e; destruct (deg_cmp' d' d) as [l|[l|l]]; contradict_wf.
    - left; assumption.
    - right; symmetry; assumption.
  Qed.

  (** Binary maxima are commutative and associative. *)
  Definition max_pair_assoc (d d' d'' : deg_in)
  : max_pair (max_pair d d') d'' = max_pair d (max_pair d' d'').
  Proof.
    unfold max_pair; contradict_wf; auto.
    symmetry; transitivity d'; assumption.
  Qed.

  Definition max_pair_assoc_special {d d' d'' : deg_in}
  : max_pair (max_pair d d') d'' = max_pair (max_pair d d'') d'.
  Proof.
    unfold max_pair; contradict_wf; auto.
  Qed.

  (** ** Maximum degrees of zigzags *)

  (** We can also compute the maximum degree of all the factorizations in a zigzag. *)
  Fixpoint max_deg {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
  : deg_in.
  Proof.
    destruct zz as [|r s t g zz].
    - exact (fact_deg r).
    - exact (max_pair (max_deg _ _ _ _ _ zz) (fact_deg r)).
  Defined.

  (** This is no less than the degree of the first factorization. *)
  Lemma max_deg_start {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
  : fact_deg r <= max_deg zz.
  Proof.
    induction zz; [ right; reflexivity | simpl ].
    apply max_pair_le_r.
  Qed.

  (** And moreover no less than the degrees of all the factorizations in it *)
  Lemma max_is_max {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
  : thru_obj (fun r => fact_deg r <= max_deg zz) zz.
  Proof.
    induction zz as [|r s t g zz]; simpl.
    - right; reflexivity.
    - split.
      + apply max_pair_le_r.
      + refine (thru_obj_impl _ _ _ zz IHzz); intros rr drr.
        refine (deg_trans_lele drr _).
        apply max_pair_le_l.
  Qed.
  
  (** It has a least-upper-bound property *)
  Lemma max_deg_lub {x y : C} {f : C x y} {r s : fact f} (d : deg_in)
        (zz : zigzag r s) (tle : thru_obj (fun p => fact_deg p <= d) zz)
  : max_deg zz <= d.
  Proof.
    induction zz as [?|? ? ? ? ? IH]; try assumption.
    destruct tle.
    apply max_pair_lub; try assumption.
    apply IH; assumption.
  Qed.

  (** And the stricter version *)
  Lemma max_deg_lublt {x y : C} {f : C x y} {r s : fact f} (d : deg_in)
        (zz : zigzag r s) (tle : thru_obj (fun p => fact_deg p < d) zz)
  : max_deg zz < d.
  Proof.
    induction zz as [?|? ? ? ? ? IH]; try assumption.
    destruct tle.
    apply max_pair_lublt; try assumption.
    apply IH; assumption.
  Qed.

  (** Every factorization occurring in a zigzag is of degree no greater than the maximum degree of the zigzag. *)
  Lemma lub_max_deg {x y : C} {f : C x y} {r s : fact f} (d : deg_in)
        (zz : zigzag r s) (dz : max_deg zz <= d )
  : thru_obj (fun p => fact_deg p <= d) zz.
  Proof.
    induction zz as [?|? ? ? ? ? IH]; try assumption.
    simpl in *; split.
    - refine (deg_trans_lele _ dz).
      apply max_pair_le_r.
    - apply IH.
      refine (deg_trans_lele _ dz).
      apply max_pair_le_l.
  Qed.

  (** And a stricter version *)
  Lemma lublt_max_deg {x y : C} {f : C x y} {r s : fact f} (d : deg_in)
        (zz : zigzag r s) (dz : max_deg zz < d )
  : thru_obj (fun p => fact_deg p < d) zz.
  Proof.
    induction zz as [?|? ? ? ? ? IH]; try assumption.
    simpl in *; split.
    - refine (deg_trans_lelt _ dz).
      apply max_pair_le_r.
    - apply IH.
      refine (deg_trans_lelt _ dz).
      apply max_pair_le_l.
  Qed.

  (** If two zigzags have the same maximum degree, then extending them by the same map doesn't change that fact. *)
  Definition zog_max_deg {x y : C} {f : C x y} {r s t : fact f}
             (g : factconn r s) (zz zz' : zigzag s t) (e : max_deg zz = max_deg zz')
  : max_deg (zog g zz) = max_deg (zog g zz').
  Proof.
    refine (f_equal (fun d => max_pair d (fact_deg r)) e).
  Qed.

  (** And if we extend a zigzag by a level morphism, its maximum degree doesn't change. *)
  Lemma zog_level_max_deg {x y : C} {f : C x y} {r s t : fact f}
        (g : factconn r s) (zz : zigzag s t) (e : fact_deg r = fact_deg s)
  : max_deg (zog g zz) = max_deg zz.
  Proof.
    simpl. unfold max_pair.
    destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [dzr|[ee|dzr]]; try reflexivity.
    assert (dsz := max_deg_start zz); rewrite <- e in dsz.
    destruct dsz; contradict_wf.
  Qed.

  (** Replacing a connection [g] in a zigzag by two connections [h] and [k] doesn't change the maximum degree, as long as the new intermediate zigzag is of no greater degree than that of one of the endpoints of [g]. *)
  Lemma max_deg_valley {x y : C} {f : C x y} {r s t u : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t) (zz : zigzag t u)
        (dst : fact_deg s <= fact_deg r)
  : max_deg (zog h (zog k zz)) = max_deg (zog g zz).
  Proof.
    simpl.
    rewrite max_pair_assoc_special.
    apply max_pair_leeq'.
    refine (deg_trans_lele dst _).
    apply max_pair_le_r.
  Qed.

  (** The maximum degree of the concatenation of two zigzags is the binary max of their maxima. *)
  Definition zigzag_concat_max_deg {x y:C} {f:C x y}
             {r s t : fact f} (zz : zigzag r s) (zz' : zigzag s t)
  : max_deg (zigzag_concat zz zz') = max_pair (max_deg zz) (max_deg zz').
  Proof.
    induction zz as [r|r u s g zz IH]; simpl.
    - apply deg_antisymm.
      + apply max_pair_le_r.
      + apply max_pair_lub; [ | right; reflexivity ].
        apply max_deg_start.
    - rewrite IH.
      apply max_pair_assoc_special.
  Qed.

  (** If we replace a pair of connections by a different pair whose intermediate object has the same degree, the maximum degree is unchanged. *)
  Lemma max_deg_alternate_route {x y : C} {f : C x y} {r s s' t u : fact f}
        (g : factconn r s) (h : factconn s t)
        (g' : factconn r s') (h' : factconn s' t) (zz : zigzag t u)
        (ds : fact_deg s = fact_deg s')
  : max_deg (zog g (zog h zz)) = max_deg (zog g' (zog h' zz)).
  Proof.
    simpl; rewrite ds; reflexivity.
  Qed.

  (** ** Counting the number of maximal elements *)

  (** The number of factorizations in a zigzag having the maximum degree. *)
  Fixpoint count_max {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
  : nat.
  Proof.
    destruct zz as [|r s t g zz].
    - exact 1.
    - destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [?|[?|?]].
      + exact 1.
      + exact (S (count_max _ _ _ _ _ zz)).
      + exact (count_max _ _ _ _ _ zz).
  Defined.

  (** There is always at least one element with maximal degree. *)
  Lemma count_max_gt0 {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
  : lt 0 (count_max zz).
  Proof.
    induction zz as [|r s t g zz].
    - auto.
    - simpl; destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [?|[?|?]]; auto.
  Qed.

  (** If two zigzags have the same maximum degree and the same number of maximal factorizations, then extending them by the same map doesn't change that fact. *)
  Definition zog_count_max {x y : C} {f : C x y} {r s t : fact f}
             (g : factconn r s) (zz zz' : zigzag s t)
             (e' : max_deg zz = max_deg zz')
             (e : count_max zz = count_max zz')
  : count_max (zog g zz) = count_max (zog g zz').
  Proof.
    simpl.
    destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [d1|[e1|d1]];
      destruct (deg_cmp' (max_deg zz') (fact_deg r)) as [d2|[e2|d2]];
      auto; contradict_wf.
    (** The remaining contradictions require two rewrites, which are beyond the capabilities we put into [contradict_wf]. *)
    - rewrite <- e2, e' in d1; elim (wf_notrefl deg_wf _ d1).
    - rewrite <- e1, <- e' in d2; elim (wf_notrefl deg_wf _ d2).
    - rewrite <- e1, e' in d2; elim (wf_notrefl deg_wf _ d2).
    - rewrite e', <- e2 in d1; elim (wf_notrefl deg_wf _ d1).
  Qed.

  (** Replacing a connection [g] in a zigzag by two connections [h] and [k] doesn't change the number of maximal factorizations, as long as the new intermediate zigzag is of no greater degree than that of one of the endpoints of [g]. *)
  Lemma count_max_valley {x y : C} {f : C x y} {r s t u : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t) (zz : zigzag t u)
        (dsr : fact_deg s < fact_deg r)
  : count_max (zog h (zog k zz)) = count_max (zog g zz).
  Proof.
    simpl.
    destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [dzr|[e|drz]].
    - assert (ee : max_pair (max_deg zz) (fact_deg s) < fact_deg r)
        by (apply max_pair_lublt; assumption).
      rewrite (deg_lt_cmpeq ee); reflexivity.
    - assert (dsz := dsr); rewrite <- e in dsz.
      rewrite (max_pair_leeq' (or_introl dsz)).
      rewrite (deg_eq_cmpeq e).
      rewrite (deg_gt_cmpeq dsz).
      reflexivity.
    - assert (dsz := deg_trans dsr drz).
      rewrite (max_pair_leeq' (or_introl dsz)).
      rewrite (deg_gt_cmpeq drz).
      rewrite (deg_gt_cmpeq dsz).
      reflexivity.
  Qed.

  (** If all the factorizations in [zz'] are of lesser degree than the maximal degree of [zz], then their concatenation has the same number of maximal elements as [zz]. *)
  Lemma count_max_zigzag_concat {x y:C} {f:C x y}
        {r s t : fact f} (zz : zigzag r s) (zz' : zigzag s t)
        (tlt : thru_obj (fun p => fact_deg p < max_deg zz') zz)
  : count_max (zigzag_concat zz zz') = count_max zz'.
  Proof.
    induction zz as [|? ? ? ? ? IH]; auto.
    destruct tlt as [drz tlt].
    assert (dzz : max_deg zz < max_deg zz')
      by (apply max_deg_lublt; assumption).
    simpl.
    rewrite zigzag_concat_max_deg.
    rewrite (max_pair_leeq (or_introl dzz)).
    rewrite (deg_gt_cmpeq drz).
    apply IH; assumption.
  Qed.

  (** If we replace a pair of connections by a different pair whose intermediate object has the same degree, the maximum count is unchanged. *)
  Lemma count_max_alternate_route {x y : C} {f : C x y} {r s s' t u : fact f}
        (g : factconn r s) (h : factconn s t)
        (g' : factconn r s') (h' : factconn s' t) (zz : zigzag t u)
        (ds : fact_deg s = fact_deg s')
  : count_max (zog g (zog h zz)) = count_max (zog g' (zog h' zz)).
  Proof.
    simpl. rewrite ds. reflexivity.
  Qed.

  (** ** Measuring the size of zigzags *)

  (** We combine the maximal degree and the number of maximal elements lexicographically to define a well-founded ordering on zigzags.  This is indicated in the written paper by the parenthetical "Technically, we are performing well-founded induction on omega.theta, where theta is the height of C." *)

  (** Here is the type of pairs (max degree, count max) that our sizes will take values in. *)
  Definition size_in := { d : deg_in & nat }.

  (** We define the relation using the Coq standard library "lexicographic product". *)
  Definition size_rel := lexprod deg_in (fun _ => nat) deg_rel (fun _ => lt).

  Infix "<<" := size_rel (at level 20).

  (** This lexicographic order is well-founded. *)
  Definition size_wf := wf_lexprod deg_in (fun _ => nat)
                                   deg_rel (fun _ => lt)
                                   deg_wf (fun _ => lt_wf_0).

  (** The size of a zigzag consists of its maximum degree and number of maximal elements. *)
  Definition size {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
    := existT (fun _ => nat) (max_deg zz) (count_max zz).

  (** Extracting the meaning of the lexicographic ordering (Coq defines it as an inductive predicate). *)
  Definition destruct_size
             {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
             {x' y' : C} {f' : C x' y'} {r' s' : fact f'} (zz' : zigzag r' s')
             (sle : size zz << size zz')
  : (max_deg zz < max_deg zz') \/
    (max_deg zz = max_deg zz' /\ lt (count_max zz) (count_max zz')).
  Proof.
    refine (lexprod_ind _ _ _ _
              (fun z w => (projT1 z < projT1 w) \/
                          (projT1 z = projT1 w /\ lt (projT2 z) (projT2 w)))
              _ _ _ _ sle); simpl.
    - intros; left; assumption.
    - intros; right; split; auto.
  Qed.

  (** Extending a zigzag by any factorization preserves equalities of size. *)
  Lemma size_zog_eq {x y : C} {f : C x y} {r t s : fact f}
        (g : factconn r t) (zz zz' : zigzag t s)
        (dz : size zz' = size zz)
  : size (zog g zz') = size (zog g zz).
  Proof.
    unfold size in *.
    assert (e := f_equal (@projT1 _ (fun _ => nat)) dz); simpl in e.
    rewrite (zog_max_deg g zz' zz e).
    apply f_equal.
    rewrite (eq_sigT_fst dz) in dz.
    apply eq_sigT_eq_dep in dz.
    apply eq_dep_non_dep in dz.
    apply zog_count_max; assumption.
  Qed.

  (** Extending a zigzag by a factorization of degree no greater than its maximum preserves inequalities of size. *)
  Lemma size_zog_lt {x y : C} {f : C x y} {r t s : fact f}
        (g : factconn r t) (zz zz' : zigzag t s)
        (dz : size zz' << size zz) (drz : fact_deg r <= max_deg zz)
  : size (zog g zz') << size (zog g zz).
  Proof.
    destruct (destruct_size zz' zz dz) as [dz'|[e dz']];
    destruct drz as [drz|drz].
    - left; simpl.
      rewrite (max_pair_leeq' (or_introl drz)).
      apply max_pair_lublt; try assumption.
    - assert (dzz' : max_deg (zog g zz') = max_deg (zog g zz)).
      { simpl.
        rewrite <- drz in dz'.
        rewrite (max_pair_leeq (or_introl dz')).
        symmetry; exact (max_pair_leeq (or_intror (eq_sym drz))). }
      unfold size. rewrite dzz'; right.
      simpl.
      rewrite (deg_eq_cmpeq (eq_sym drz)).
      rewrite <- drz in dz'.
      rewrite (deg_lt_cmpeq dz').
      apply -> succ_lt_mono; apply count_max_gt0.
    - unfold size; simpl; rewrite e; right.
      destruct (deg_cmp' (max_deg zz) (fact_deg r))
        as [drz'|[e'|drz']]; contradict_wf.
      destruct (deg_cmp' (max_deg zz') (fact_deg r))
        as [drz''|[e''|drz'']]; contradict_wf; assumption.
    - unfold size.  rewrite (zog_max_deg g _ _ e). right.
      simpl. rewrite e.
      rewrite (deg_eq_cmpeq (eq_sym drz)).
      apply -> succ_lt_mono; assumption.
  Qed.

  (** Like [max_deg_valley] and [count_max_valley], if we replace a single connection by a pair that dip down to a factorization of lower degree, then the size is unchanged. *)
  Lemma size_valley {x y : C} {f : C x y} {r s t u : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t) (zz : zigzag t u)
        (dsr : fact_deg s < fact_deg r)
  : size (zog h (zog k zz)) = size (zog g zz).
  Proof.
    unfold size.
    rewrite (max_deg_valley g h k zz (or_introl dsr)).
    apply f_equal, count_max_valley; assumption.
  Qed.

  (** Likewise, if we replace a pair of connections by a different pair whose intermediate object has the same degree, the size is unchanged. *)
  Lemma size_alternate_route {x y : C} {f : C x y} {r s s' t u : fact f}
        (g : factconn r s) (h : factconn s t)
        (g' : factconn r s') (h' : factconn s' t) (zz : zigzag t u)
        (ds : fact_deg s = fact_deg s')
  : size (zog g (zog h zz)) = size (zog g' (zog h' zz)).
  Proof.
    unfold size.
    rewrite (max_deg_alternate_route g h g' h' zz ds).
    apply f_equal.
    apply count_max_alternate_route; assumption.
  Qed.

  (** * Lemma 8.18 *)

  (** A "reduction" of a zigzag is another zigzag connecting the same factorizations that goes through only fundamental factorizations and which has smaller size (i.e. either smaller maximum degree, or fewer zigzags of the same maximum degree).  In general, the original zigzag will also be through fundamental factorizations, but we don't need that in the definition here. *)
  Definition reduction {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
    := exists (zz' : zigzag r s),
         thru_fund zz' /\ (size zz' << size zz).

  (** If we extend a zigzag to a factorization strictly below its maximum, then a reduction of the shorter zigzag extends to a reduction of the longer one. *)
  Lemma reduction_zog {x y : C} {f : C x y} {r s t : fact f} {fr : fundamental r}
        (g : factconn r s) (zz : zigzag s t)
        (drs : fact_deg r <= max_deg zz)
  : reduction zz -> reduction (zog g zz).
  Proof.
    intros [zz' [tf dz]].
    exists (zog g zz'); split; [ split; assumption | ].
    apply size_zog_lt; assumption.
  Qed.

  (** A reduction of one zigzag is also a reduction of any other zigzag with the same size. *)
  Lemma reduction_size_eq {x y : C} {f : C x y} {s t : fact f}
        (zz zz' : zigzag s t) (dzz : size zz = size zz')
  : reduction zz -> reduction zz'.
  Proof.
    intros [zz'' [tf dzz']]; exists zz''.
    split; try rewrite <- dzz; assumption.
  Qed.

  (** Like [size_valley], if we replace a connection by a valley and then reduce it, we might as well have reduced the original zigzag. *)
  Lemma reduction_valley {x y : C} {f : C x y} {r s t u : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t) (zz : zigzag t u)
        (dsr : fact_deg s < fact_deg r)
  : reduction (zog h (zog k zz)) -> reduction (zog g zz).
  Proof.
    intros [zz' [tf dzz]].
    exists zz'; split; [ exact tf | ].
    rewrite <- (size_valley g h k zz dsr); assumption.
  Qed.

  (** And similarly, if the zigzag is extended by one at the end. *)
  Definition reduction_zog_valley {x y : C} {f : C x y} {r s t u v : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t)
        (l : factconn v r) (zz : zigzag t u)
        (dsr : fact_deg s < fact_deg r)
        (dvr : fact_deg v <= fact_deg r)
  : reduction (zog l (zog h (zog k zz))) -> reduction (zog l (zog g zz))
    := reduction_size_eq _ _ (size_zog_eq l _ _ (size_valley g h k zz dsr)).

  (** Or by two at the end. *)
  Definition reduction_zog2_valley {x y : C} {f : C x y} {r s t u v w : fact f}
        (g : factconn r t) (h : factconn r s) (k : factconn s t)
        (l : factconn v r) (m : factconn w v) (zz : zigzag t u)
        (dsr : fact_deg s < fact_deg r)
        (dvr : fact_deg v <= fact_deg r)
  : reduction (zog m (zog l (zog h (zog k zz))))
    -> reduction (zog m (zog l (zog g zz)))
  := reduction_size_eq _ _
       (size_zog_eq m _ _ (size_zog_eq l _ _ (size_valley g h k zz dsr))).

  (** If the first morphism in a factorization has a fundamental factorization, we can splice it in to create a reduction. *)
  Definition reduction_fund1 {x y : C} {f : C x y} {r s t u : fact f}
             {fr : fundamental r} {fs : fundamental s}
             (g : factmap s r) (h : factmap s t)
             (zz : zigzag t u)  {tf : thru_fund zz}
             (drz : fact_deg r <= max_deg zz)
             (dsz : fact_deg s = max_deg zz)
             (v : fact (fact1 s)) (fv : fundamental v)
  : reduction (zag g (zig h zz)).
  Proof.
    assert (factw : (fact2 s o fact2 v) o fact1 v = f) by
        (rewrite assoc, !fact_factors; reflexivity).
    pose (w := Build_fact f (fact_thru v) (fact1 v) (fact2 s o fact2 v) factw).
    assert (k : factmap w r).
    { refine (Build_factmap w r (g o fact2 v) _ _); simpl.
      - rewrite assoc, fact_factors. apply factmap1.
      - rewrite <- assoc; exact (f_equal (fun l => l o fact2 v) (factmap2 _ _ g)). }
    assert (l : factmap w t).
    { refine (Build_factmap w t (h o fact2 v) _ _); simpl.
      - rewrite assoc, fact_factors. apply factmap1.
      - rewrite <- assoc; exact (f_equal (fun l => l o fact2 v) (factmap2 _ _ h)). }
    exists (zag k (zig l zz)); split.
    - split; [ assumption | split; [ split; simpl | assumption ] ].
      all:refine (deg_trans (fund_cod v) _).
      all:destruct fs; assumption.
    - unfold size.
      assert (e : max_deg (zag k (zig l zz)) = max_deg (zag g (zig h zz))).
      { simpl.
        rewrite (max_pair_leeq' (or_intror dsz)).
        rewrite <- dsz.
        rewrite (max_pair_leeq' (or_introl (fund_cod v))).
        reflexivity. }
      rewrite e; apply right_lex.
      simpl.
      rewrite (max_pair_leeq' (or_intror dsz)).
      rewrite <- dsz. rewrite <- dsz in drz.
      rewrite (max_pair_leeq' (or_introl (fund_cod v))).
      rewrite (deg_gt_cmpeq (fund_cod v)).
      rewrite (deg_eq_cmpeq (eq_refl (fact_deg s))).
      destruct drz as [drs|drs].
      + rewrite (deg_gt_cmpeq drs).
        auto.
      + rewrite drs, (deg_eq_cmpeq (eq_refl _)).
        auto.
  Qed.

  (** ** The peak reduction algorithm *)

  (** We separate out the peak-reduction algorithm from Lemma 7.13.  We split the four cases up into the two groups of two whose proofs are nearly identical. *)
  Section Zigzag_Peak_Reduction.

    (** We will be working with a zigzag through fundamental factorizations of length at least 2, hence of the form [zog k (zog l zz)].  We will asume [k] and [l] separately in the following lemmas, so as to facilitate inductions; thus at the moment we only assume a zigzag [zz] through fundamental factorizations and two more fundamental factorizations [r] and [s].

  We will also add assumptions in a moment ensuring that [s] is a "local peak" in degree, perhaps strict or perhaps non-strict.  At the place where this argument appears in Lemma 7.13, [s] is a strict peak because if it weren't, one or both of its connecting morphisms would be level, hence non-basic, and so fundamentally factorable.  But since we're jumping right to Lemma 8.18 instead, where there can be nonidentity level basic morphisms, [s] may not always be a strict peak. *)
    Context {x y : C} {f : C x y} {r s t u : fact f}
            (zz : zigzag t u)
            {fr : fundamental r} {fs : fundamental s} (tf : thru_fund zz).

    (** Informally: "there are four possibilities for the direction of the morphisms connecting these three factorizations in a zigzag.
        (i)  (h',g') -> (h,g) -> (h'',g'').  In this case, we can simply omit $(h,g)$ from the zigzag entirely.
        (ii) (h',g') <- (h,g) <- (h'',g'').  We can again omit (h,g)."
        ((iii) and (iv) will be quoted later)
        Here we prove these two cases.  The proofs are identical since we have abstracted out [factconn_compose]. *)
    Lemma zigzag_peak_reduction_compose
          (k : factconn r s) (l : factconn s t)
          (** The following assumptions ensure that [s] is a non-strict peak, i.e. its degree is equal to the degree of [zog k (zog l zz)]. *)
          (drs : fact_deg r <= fact_deg s) (dzs : max_deg zz <= fact_deg s)
          (c : composable k l)
    : reduction (zog k (zog l zz)).
    Proof.
      exists (zog (factconn_compose k l c) zz); split; [ split; assumption | ].
      destruct dzs as [dzs|dzs], drs as [drs|drs].
      (** What remains to show is that we have decreased the size of the zigzag.  There are four cases based on how the degree of [s] compares to those of [r] and [zz].  In the first case, it is strictly greater than both, so [s] is a strict peak and we use [left_lex]. *)
      { apply left_lex; simpl.
        rewrite (max_pair_leeq (or_introl dzs)).
        refine (deg_trans_ltle _ (max_pair_le_l _ _)).
        apply max_pair_lublt; assumption. }
      (** In the other three cases, there are other factorizations in [zz] of the same degree as [s], and so we use [right_lex]. *)
      all:assert (p : max_deg (zog (factconn_compose k l c) zz)
                      = max_deg (zog k (zog l zz))) by
          (simpl; rewrite ?drs, ?dzs, ?(max_pair_leeq (or_introl dzs)),
                  ?(max_pair_leeq (or_intror eq_refl));
           reflexivity).
      all:unfold size; rewrite p; apply right_lex; simpl.
      - rewrite (deg_lt_cmpeq dzs), (max_pair_leeq (or_introl dzs)),
        drs, (deg_eq_cmpeq eq_refl), (deg_lt_cmpeq dzs); now auto.
      - rewrite (deg_eq_cmpeq dzs), (max_pair_leeq (or_intror dzs)),
        dzs, (deg_gt_cmpeq drs); now auto.
      - rewrite !drs, <- !dzs, (max_pair_leeq (or_intror eq_refl)),
        (deg_eq_cmpeq eq_refl); now auto.
    Qed.

    (** From now on, we assume a strict peak.  This shouldn't be necessary, but it's all we need. *)
    Context (drs : fact_deg r < fact_deg s) (dzs : max_deg zz <= fact_deg s)
            (dts : fact_deg t < fact_deg s).

    (** The remaining cases are, informally:
        "(iii) (h',g') <-k-- (h,g) --l-> (h'',g'').  In this case we have h = h' k and h = h'' l, both of which are fundamental factorizations.  Thus, they are connected by a zigzag of fundamental factorizations of h, which we can compose with g and splice into our given zigzag in place of (h,g).
         (iv) (h',g') --k-> (h,g) <-l-- (h'',g'').  This is similar to the previous case, only now g = k g' and g = l g'' are fundamental factorizations."

        In both of these cases, we need to be able to "compose and splice" a zigzag.  That is what this lemma says: If instead of [k] and [l] we have another zigzag [newzz] from [r] to [t] consisting of fundamental factorizations all of which have degree less than [s], then we can obtain a reduction. *)
    Lemma zigzag_reduction_splice
          (k : factconn r s) (l : factconn s t)
          (** For technical reasons, we state the remaining assumptions not as properties of [r] and [t], but as properties of two other factorizations [r'] and [t'] that are equal to them.  This is because when we apply this lemma, the natural choice for [newzz] is not judgmentally from [r] to [t].  By doing it this way, we can specify our desired [newzz], and let Coq guess what [r'] and [t'] should be and supply us with the necessary goals to prove that they are equal to our given [r] and [t]. *)
          (r' t' : fact f) (isr : r = r') (ist : t = t')
          (newzz : zigzag r' t') (newtf : thru_fund newzz)
          (newto : thru_obj (fun p => fact_deg p < fact_deg s) newzz)
    : reduction (zog k (zog l zz)).
    Proof.
      destruct isr, ist.
      exists (zigzag_concat newzz zz); split.
      { apply zigzag_concat_thru_fund; assumption. }
      unfold size.
      (** It remains to show that we have reduced the size.  There are two cases, based on whether [zz] contains any more factorizations of the same degree as [s]. *)
      destruct dzs as [dzs'|dzs'].
      (** If not, then the maximum degree has gone down, so we use [left_lex]. *)
      - apply left_lex; simpl.
        rewrite (max_pair_leeq dzs).
        refine (deg_trans_ltle _ (max_pair_le_l _ _)).
        rewrite zigzag_concat_max_deg; apply max_pair_lublt; apply max_deg_lublt;
        try assumption.
        now apply lublt_max_deg.
      (** If so, then the maximum degree has not changed, but the number of factorizations of that degree has gone down, so we use [right_lex]. *)
      - assert (p : max_deg (zigzag_concat newzz zz) = max_deg (zog k (zog l zz))).
        { simpl; rewrite zigzag_concat_max_deg, dzs'.
          rewrite (max_pair_leeq
                     (or_introl (max_deg_lublt (fact_deg s) newzz newto))).
          rewrite (max_pair_leeq (or_intror eq_refl)).
          rewrite (max_pair_leeq' (or_introl drs)); reflexivity. }
        rewrite p; apply right_lex; simpl.
        rewrite <- dzs' in newto.
        rewrite (count_max_zigzag_concat newzz zz newto).
        rewrite dzs', (max_pair_leeq (or_intror eq_refl)).
        rewrite (deg_gt_cmpeq drs).
        rewrite (deg_eq_cmpeq eq_refl); auto.
    Qed.

    (** The remaining parts of the proofs of the span (iii) and cospan (iv) cases are very similar tactic-for-tactic, but almost every line of the proof has to be modified in some way, so there isn't much point to doing them literally in parallel. *)
    Lemma zigzag_peak_reduction_span (k:factmap s r) (l:factmap s t)
    : reduction (zag k (zig l zz)).
    Proof.
      pose (m := Build_fact (fact2 s) (fact_thru r) k (fact2 r) (factmap2 _ _ k)).
      assert (fm := Build_fund m drs (fund_cod r)).
      pose (n := Build_fact (fact2 s) (fact_thru t) l (fact2 t) (factmap2 _ _ l)).
      pose (thru_obj_start _ zz tf).
      assert (fn := Build_fund n dts (fund_cod t)).
      destruct (fact_connected _ _ _ m n fm fn) as [zzmn tfmn]; clear fm fn.
      assert (dmns : thru_obj (fun p => fact_deg p < fact_deg s) zzmn)
        by (refine (thru_obj_impl _ _ _ zzmn tfmn); intros ? [? ?]; assumption).
      (** Here is where it's useful that we have [r'] and [t'] in the hypotheses of [zigzag_reduction_splice] (see the comment there). *)
      refine (zigzag_reduction_splice (inr k) (inl l) _ _ _ _
                (zigzag_prewhisker zzmn (fact1 s) f (fact_factors s))
                _ _).
      - symmetry; destruct r; unfold fact_precompose; simpl.
        apply eq_fact; [ exact (factmap1 _ _ k) | reflexivity ].
      - symmetry; destruct t; unfold fact_precompose; simpl.
        apply eq_fact; [ exact (factmap1 _ _ l) | reflexivity ].
      - apply zigzag_prewhisker_thru_fund; try assumption.
        destruct fs; left; assumption.
      - refine (zigzag_prewhisker_thru_obj
                  (fun x' y' f' p => fact_deg p < fact_deg s)
                  zzmn (fact1 s) f (fact_factors s) dmns _).
        intros ? ?; assumption.
    Qed.

    Lemma zigzag_peak_reduction_cospan (k:factmap r s) (l:factmap t s)
    : reduction (zig k (zag l zz)).
    Proof.
      pose (m := Build_fact (fact1 s) (fact_thru r) (fact1 r) k (factmap1 _ _ k)).
      assert (fm := Build_fund m (fund_dom r) drs).
      pose (n := Build_fact (fact1 s) (fact_thru t) (fact1 t) l (factmap1 _ _ l)).
      pose (thru_obj_start _ zz tf).
      assert (fn := Build_fund n (fund_dom t) dts).
      destruct (fact_connected _ _ _ m n fm fn) as [zzmn tfmn]; clear fm fn.
      assert (dmns : thru_obj (fun p => fact_deg p < fact_deg s) zzmn)
        by (refine (thru_obj_impl _ _ _ zzmn tfmn); intros ? [? ?]; assumption).
      refine (zigzag_reduction_splice _ _ _ _ _ _
                (zigzag_postwhisker zzmn (fact2 s) f (fact_factors s))
                _ _).
      - symmetry; destruct r; unfold fact_postcompose; simpl.
        apply eq_fact; [ reflexivity | exact (factmap2 _ _ k) ].
      - symmetry; destruct t; unfold fact_postcompose; simpl.
        apply eq_fact; [ reflexivity | exact (factmap2 _ _ l) ].
      - apply zigzag_postwhisker_thru_fund; try assumption.
        destruct fs; left; assumption.
      - refine (zigzag_postwhisker_thru_obj
                  (fun x' y' f' p => fact_deg p < fact_deg s)
                  zzmn (fact2 s) f (fact_factors s) dmns _).
        intros ? ?; assumption.
    Qed.

    (** Finally, here is the overall statement of the peak-reduction algorithm. *)
    Lemma zigzag_peak_reduction (k : factconn r s) (l : factconn s t)
    : reduction (zog k (zog l zz)).
    Proof.
      destruct k as [k|k], l as [l|l].
      - apply zigzag_peak_reduction_compose.
        + apply or_introl; assumption.
        + assumption.
        + apply composable_inl.
      - apply zigzag_peak_reduction_cospan.
      - apply zigzag_peak_reduction_span.
      - apply zigzag_peak_reduction_compose.
        + apply or_introl; assumption.
        + assumption.
        + apply composable_inr.
    Qed.

  End Zigzag_Peak_Reduction.

  (** ** Reduction of zigzags *)

  (** Next, using the peak reduction algorithm, we prove the part of Lemma 8.18 that reduces any zigzag to a smaller one, as long as its maximum degree is strictly greater than those of its beginning and end.  We separate out the proofs of the two special cases in Lemma 8.18. *)

  (** Informally: "(i) r --g-> t <-h-- u where [g] strictly increases degree and [h] is basic level."  The goal is, as always, a zigzag reduction.  But for later use, we prove first a more general conclusion, enabling us to insert a valley whenever given a setup of this sort (whether or not there is a zigzag present). *)
  Lemma plateau_to_valley {x y : C} {f : C x y} {r t u : fact f}
        {fr : fundamental r} {ft : fundamental t} {fu : fundamental u}
        (g : factmap r t) (h : factmap u t)
        (bh : basic_conn (inr h)) {lh : level h}
        (drz : fact_deg r < fact_deg t)
  : exists (w : fact f) (k : factmap w u) (l : factmap w t),
      (fundamental w) /\ (fact_deg w < fact_deg t).
  Proof.
    (** Informally: "Then [fact1 t = g o (fact1 r)] is not basic." *)
    assert (nbt1 : nonbasic (fact1 t)).
    { exists (Build_fact (fact1 t) (fact_thru r) (fact1 r) g (factmap1 _ _ g)).
      split; simpl; [ exact (fund_dom r) | assumption ]. }
    (** Informally: "Since [(fact1 t) = h (fact1 u)] as well, by Lemma 8.15(ii), [fact1 u] is not basic either." *)
    assert (nbu1 : nonbasic (fact1 u)).
    { destruct (dec_basic (fact1 u)); [ apply False_rec | assumption ].
      assert (down (fact1 u))
        by (constructor; [assumption | left; exact (fund_dom u) ]).
      simpl in bh; pose (d := lemma_8_15_ii (fact1 u) h).
      rewrite factmap1 in d.
      exact (@down_basic _ _ _ d nbt1). }
    (** Informally: "Thus, it has a fundamental factorization [v]." *)
    destruct nbu1 as [v fv].
    (** Informally: "Now we can replace [u] in the zigzag by [(fact2 u o fact2 v, fact1 v)], which is of lower degree, and proceed as in Lemma 7.13."
        We first build this new fundamental factorization. *)
    assert (factw : (fact2 u o fact2 v) o fact1 v = f)
      by (rewrite assoc, !fact_factors; reflexivity).
    pose (w := Build_fact f (fact_thru v) (fact1 v) (fact2 u o fact2 v) factw).
    exists w.
    exists (Build_factmap w u (fact2 v) (fact_factors v) eq_refl).
    assert (factl1 : (h o fact2 v) o fact1 w = fact1 t)
      by (simpl; rewrite assoc, fact_factors; apply factmap1).
    assert (factl2 : fact2 t o (h o fact2 v) = fact2 w)
      by (rewrite <- assoc, factmap2; reflexivity).
    exists (Build_factmap w t (h o fact2 v) factl1 factl2).
    split.
    - split; [ exact (fund_dom v)
             | exact (deg_trans (fund_cod v) (fund_cod u)) ].
    - rewrite <- (level_deg h); exact (fund_cod v).
  Qed.

  (** Now we prove the actual case (i). *)
  Lemma lemma_8_18_i {x y : C} {f : C x y} {r t u s : fact f}
        {fr : fundamental r} {ft : fundamental t} {fu : fundamental u}
        (g : factmap r t) (h : factmap u t)
        (bh : basic_conn (inr h)) {lh : level h}
        (drz : fact_deg r < fact_deg t)
        (zz : zigzag u s) {tf : thru_fund zz}
        (e : fact_deg t = max_deg (zag h zz))
  : reduction (zig g (zag h zz)).
  Proof.
    destruct (plateau_to_valley g h bh drz) as [w [k [l [fw dwt]]]].
    assert (tfk : thru_fund (zig k zz)) by (split; assumption).
    apply (reduction_zog_valley
             (inr h) (inr l) (inl k) (inl g) zz dwt (or_introl drz)).
    apply (zigzag_peak_reduction_cospan (zig k zz) tfk drz); try assumption.
    simpl; apply max_pair_lub.
    - rewrite e; apply max_pair_le_l.
    - left; assumption.
  Qed.

  (** Included in case (ii) is the following "plateau reduction" algorithm.  Since it occurs twice, we separate it out as a lemma.  The claim is that given r <-g-- t --h-> u <--p- v where [g] strictly decreases degree, [h] is basic level, and [p] strictly increases degree (so [h] is a "plateau"), we can reduce.  Informally: "If [p] strictly increases degree, then we can argue as in (i), swapping [t] with [u]."   *)
  Lemma zigzag_plateau_reduction {x y : C} {f : C x y} {r t u v s : fact f}
        {fr : fundamental r} {ft : fundamental t}
        {fu : fundamental u} {fv : fundamental v}
        (g : factmap t r) (h : factmap t u) (p : factmap v u)
        (zz : zigzag v s) {tf : thru_fund zz}
        (drt : fact_deg r < fact_deg t)
        (e : fact_deg t = max_deg (zig h (zag p zz)))
        {bh : basic_conn (inr h)} {lh : level h}
        (dvu : fact_deg v < fact_deg u)
  : reduction (zag g (zig h (zag p zz))).
  Proof.
    destruct (plateau_to_valley p h bh dvu) as [w [q [q' [fw dwu]]]].
    unfold level in lh; assert (dwt := dwu); rewrite <- lh in dwt.
    apply (reduction_zog_valley
             (inl h) (inr q) (inl q') (inr g) (zag p zz) dwt (or_introl drt)).
    apply reduction_zog.
    { left; refine (deg_trans_ltle drt _); apply max_pair_le_r. }
    apply reduction_zog.
    { right; rewrite e; simpl.
      transitivity (max_pair (max_deg zz) (fact_deg u)).
      - apply max_pair_leeq'. rewrite lh; apply max_pair_le_r.
      - symmetry; apply max_pair_leeq'.
        left; refine (deg_trans_ltle dwu _).
        apply max_pair_le_r. }
    assert (dzu : max_deg zz <= fact_deg u).
    { rewrite <- lh, e.
      refine (deg_trans_lele (max_pair_le_l _ _) (max_pair_le_l _ _)). }
    exact (zigzag_peak_reduction_cospan zz tf dwu dzu dvu q' p).
  Qed.

  (** Now we can prove the actual case (ii).  Informally: "(ii) r <-g-- t --h-> u where [g] strictly decreases degree and [h] is basic level." *)
  Lemma lemma_8_18_ii {x y : C} {f : C x y} {r t u s : fact f}
        {fr : fundamental r} {ft : fundamental t} {fu : fundamental u}
        (g : factmap t r) (h : factmap t u) (zz : zigzag u s) {tf : thru_fund zz}
        (drz : fact_deg r < max_deg (zig h zz))
        (dsz : fact_deg s < max_deg (zig h zz))
        (e : fact_deg t = max_deg (zig h zz))
        {bh : basic_conn (inr h)} {lh : level h}
  : reduction (zag g (zig h zz)).
  Proof.
    (** Informally: "Now consider what happens after [u] in the zigzag." *)
    assert (drt := drz); rewrite <- e in drt.
    (** Informally: "(It cannot be the end, since it has degree greater than that of [s].)" *)
    destruct zz as [s|u v s p zz].
    { rewrite <- e in dsz; unfold level in lh; contradict_wf. }
    destruct tf as [_ tf].
    (** Informally: "we must have u <-p-- v." (if instead u --p-> v, we can compose.) *)
    destruct p as [p|p].
    { apply reduction_zog; try (left; assumption).
      apply zigzag_peak_reduction_compose.
      - assumption.
      - exact tf.
      - right; assumption.
      - unfold max_deg in e.
        rewrite <- lh, e.
        refine (deg_trans_lele _ _). Focus 3.
        apply max_pair_le_l.
        apply max_pair_le_l.
      - exact (composable_inl h p). }
    assert (fv := thru_obj_start _ zz tf).
    (** Informally: "If [p] strictly increases degree, then we can argue as in (i), swapping [t] with [u]." *)
    assert (dvt := deg_trans_lele
                     (deg_trans_lele (max_deg_start zz)
                                     (max_pair_le_l _ (fact_deg u)))
                     (max_pair_le_l _ (fact_deg t))).
    assert (e' := e); simpl in e'; rewrite <- e' in dvt; clear e'.
    destruct dvt as [dvt|dvt].
    { assert (dvu : fact_deg v < fact_deg u) by
          (unfold level in lh; rewrite lh in dvt; assumption).
      apply zigzag_plateau_reduction; assumption. }
    (** Informally: "Thus, [p] is also level, and we may assume it is basic (otherwise, a fundamental factorization of it could be spliced in)." *)
    destruct (dec_basic_conn (inr p)) as [bp|nbp]. Focus 2.
    { destruct (factor_nonbasic_conn (inr p) nbp)
        as [w [q [q' [dwu [dwv [fw _]]]]]].
      specialize (fw fu).
      apply (reduction_zog2_valley (inr p) q q' (inl h) (inr g) zz dwu (or_intror lh)).
      (** What we have to do here depends on the direction in which [q] points. *)
      destruct q as [q|q].
      { apply reduction_zog.
        simpl. left; refine (deg_trans_ltle drt _). apply max_pair_le_r. 
        apply zigzag_peak_reduction_compose; try assumption.
        - split; assumption.
        - right; assumption.
        - simpl. apply max_pair_lub.
          + unfold level in lh; rewrite <- lh, e.
            eapply deg_trans_lele; eapply max_pair_le_l.
          + left; assumption.
        - apply composable_inl. }
      { apply zigzag_plateau_reduction; try assumption; try (split; assumption).
        simpl. refine (eq_trans e _).
        apply (f_equal (fun d => max_pair d (fact_deg t))).
        apply deg_antisymm.
        - apply max_pair_lub.
          + eapply deg_trans_lele; apply max_pair_le_l.
          + apply max_pair_le_r.
        - apply max_pair_lub.
          + apply max_pair_lub.
            * apply max_pair_le_l.
            * left; eapply deg_trans_ltle; [ apply dwu | apply max_pair_le_r ].
          + apply max_pair_le_r. } }
    Unfocus.
    (* Informally: "Now since [h] and [p] are basic level, Lemma 8.15(ii) and (iii) imply that [fact1 t], [fact1 u], and [fact1 v] are either all basic or all not basic." *)
    destruct (dec_basic (fact1 t)) as [b1t|nb1t].
    { (** In this case, they are all basic. *)
      assert (down (fact1 t)) by
        (apply Build_down; [ assumption | left; apply (fund_dom t) ]).
      simpl in bh.
      assert (down (fact1 u)) by
          (rewrite <- (factmap1 _ _ h); exact (lemma_8_15_ii (fact1 t) h)).
      assert (down (p o fact1 v)) by (rewrite (factmap1 _ _ p); assumption).
      simpl in bp.
      assert (lp : level p) by
          (unfold level; unfold level in lh; rewrite <- lh; assumption).
      pose proof (lemma_8_15_iii_a (fact1 v) p).
      (** Informally: "By Lemma 8.16 applied to [h o fact1 t = fact1 u = p o fact1 v], we can replace the fragment of zigzag t --h-> u <-p-- v with one of the form t <-q-- w --q'-> v." *)
      destruct (lemma_8_16 (fact1 t) (fact1 u) (fact1 v) (fund_dom u)
                       h p (factmap1 _ _ h) (factmap1 _ _ p))
        as [z [w1 [qmap [qmap' [bq [lq [bq' [lq' [ee [factq1 factq'1]]]]]]]]]].
      assert (factw : (fact2 t o qmap) o w1 = f) by
          (rewrite assoc, <- factq1; apply fact_factors).
      pose (w := Build_fact f z w1 (fact2 t o qmap) factw).
      assert (fundamental w) by
          (split; simpl; unfold level in lq; rewrite lq;
           [ exact (fund_dom t) | exact (fund_cod t) ]).
      assert (q := Build_factmap w t qmap (eq_sym factq1) eq_refl).
      assert (factq'2 : fact2 v o qmap' = fact2 t o qmap).
      { rewrite <- (factmap2 _ _ p), <- (factmap2 _ _ h), !assoc.
        apply f_equal. symmetry; apply ee. }
      assert (q' := Build_factmap w v qmap' (eq_sym factq'1) factq'2).
      refine (reduction_size_eq (zag g (zag q (zig q' zz))) _ _ _).
      - apply size_zog_eq, eq_sym.
        exact (size_alternate_route (inl h) (inr p) (inr q) (inl q') zz
                                    (eq_sym (eq_trans lq lh))).
      - (** Informally: "Composing the connecting morphisms w --q-> t --g-> r, we may omit t, ending up with one fewer factorization of maximal degree." *)
        apply zigzag_peak_reduction_compose; try assumption.
        + split; assumption.
        + left; assumption.
        + simpl; apply max_pair_lub.
          * rewrite e; simpl; rewrite max_pair_assoc; apply max_pair_le_l.
          * right; apply lq.
        + apply composable_inr. }
    { (** Informally: "If they are not all basic, then we can use a fundamental factorization of [fact1 t] to replace [t] by a factorization of smaller degree." *)
      destruct nb1t as [w fw].
      refine (reduction_fund1 g h (zag p zz) _ _ w fw).
      - split; assumption.
      - rewrite <- (zog_level_max_deg (inl h) (zag p zz) lh).
        left; assumption.
      - rewrite e. apply zog_level_max_deg, lh. }
  Qed.

  (** And here is the overall reduction algorithm from Lemma 8.18. *)
  Lemma lemma_8_18_reduction {x y : C} {f : C x y} {r s : fact f}
        (zz : zigzag r s) (tf : thru_fund zz)
        (drz : fact_deg r < max_deg zz) (dsz : fact_deg s < max_deg zz)
  : reduction zz.
  Proof.
    (** The main point here is to find the first the factorization of maximum degree occurring in [zz].  It can't be [r], since the degree of [r] is *strictly* less than the maximum degree of [zz].  We do this formally by using an induction on [zz]. *)
    induction zz as [|r t s g zz IH];
      simpl in drz, dsz; unfold max_pair in drz, dsz; contradict_wf.
    destruct (deg_cmp' (max_deg zz) (fact_deg r)) as [dz|[e|_]];
      contradict_wf.
    destruct tf as [fr tf].
    (** We now consider the two cases of whether the new intermediate factorization [t] that we've found has maximum degree in [zz] or not. *)
    destruct (max_deg_start zz) as [dtz|e].
    { (** If it doesn't, then we keep looking, by induction. *)
      apply reduction_zog; try (left; assumption).
      exact (IH tf dtz dsz). }
    (** If it does, then we've found our first factorization of maximal degree, namely [t].  We now inspect the factorization that comes after it, which we call [u]. *)
    clear IH; destruct zz as [s|t u s h zz].
    { rewrite e in dsz; elim (wf_notrefl deg_wf _ dsz). }
    destruct tf as [ft tf].
    (** How does the degree of [u] compare to the maximum? *)
    destruct (thru_obj_start _ _ (proj2 (max_is_max (zog h zz)))) as [duz|ee].
    { (** If [u] has strictly lower degree, we apply the peak reduction algorithm from Lemma 7.13. *)
      rewrite <- e in drz, dsz, duz.
      exact (zigzag_peak_reduction zz tf drz (leq_max_pair' e) duz g h). }
    (** Otherwise, we check whether the connecting morphism [h] is basic. *)
    assert (dtu := e); rewrite <- ee in dtu.
    destruct (dec_basic_conn h) as [bh|nbh].
    { (** If [h] is basic, we are led to the two special cases in Lemma 8.18. *)
      destruct g as [g|g], h as [h|h].
      (** First we eliminate the composable cases. *)
      all:try now (apply zigzag_peak_reduction_compose; try assumption;
                   [ rewrite e; left; assumption
                   | rewrite e; apply max_pair_le_l
                   | try left; try right ]).
      all:assert (fu : fundamental u)
        by (split; rewrite <- dtu; destruct ft; assumption).
      (** Case (i) *)
      - apply lemma_8_18_i; try assumption;
          unfold level; rewrite e; assumption.
      (** Case (ii) *)
      - apply lemma_8_18_ii; assumption. }
    { (** If [h] is not basic, we factor it and then proceed as in Lemma 7.13. *)
      destruct (factor_nonbasic_conn h nbh)
        as [v [k [l [dvt [dvu [fv _]]]]]].
      specialize (fv ft).
      apply (reduction_zog_valley h k l g zz);
        [ assumption | left; rewrite <- e in drz; assumption | ].
      assert (p : max_deg (zog l zz) <= fact_deg t)
        by (simpl; apply max_pair_lub;
            [ rewrite e; simpl; apply max_pair_le_l
            | left; assumption ]).
      rewrite <- e in drz.
      exact (zigzag_peak_reduction (zog l zz) (conj fv tf) drz p dvt g k). }
  Qed.

  (** ** Completion of Lemma 8.18 *)

  (** Finally, we put it all together and complete the proof. *)
  Lemma lemma_8_18 {x y : C} {f : C x y} (r s : fact f)
        {fr : fundamental r} {fs : fundamental s}
  : exists (zz : zigzag r s),
      thru_fund zz /\
      thru_obj (fun t => fact_deg t <= max_pair (fact_deg r) (fact_deg s)) zz.
  Proof.
    destruct (fact_connected _ _ _ r s _ _) as [zz tf].
    (** Well-founded induction on [omega . deg_ind] *)
    remember (existT (fun _ => nat) (max_deg zz) (count_max zz))
      as be_n eqn:p.
    generalize dependent zz. revert be_n.
    refine (well_founded_ind size_wf _ _).
    intros [be n] IH zz tf eq.
    symmetry in eq.
    assert (e := f_equal (@projT1 deg_in (fun _ => nat)) eq); simpl in e.
    rewrite e in eq;
      assert (e' := inj_pair2_eq_dec _ deg_dec _ _ _ _ eq); clear eq.
    destruct e, e'.
    (** Now we dispose of the easy case when the degree of [zz] is [<=] than one of the degrees of [r] and [s]. *)
    destruct (deg_cmp' (fact_deg r) (max_deg zz)) as [drz|drz]. Focus 2.
    { exists zz; split; try assumption.
      refine (thru_obj_impl _ _ _ zz (max_is_max zz)); intros rr drr.
      destruct drz as [e|drz].
      - rewrite <- e in drr.
        refine (deg_trans_lele drr (max_pair_le_l _ _)).
      - refine (deg_trans_lele drr _).
        left; refine (deg_trans_ltle drz _).
        apply max_pair_le_l. }
    Unfocus.
    destruct (deg_cmp' (fact_deg s) (max_deg zz)) as [dsz|dsz]. Focus 2.
    { exists zz; split; try assumption.
      refine (thru_obj_impl _ _ _ zz (max_is_max zz)); intros ss dss.
      destruct dsz as [e|dsz].
      - rewrite <- e in dss.
        refine (deg_trans_lele dss (max_pair_le_r _ _)).
      - refine (deg_trans_lele dss _).
        left; refine (deg_trans_ltle dsz _).
        apply max_pair_le_r. }
    Unfocus.
    (** Now we apply the reduction. *)
    destruct (lemma_8_18_reduction zz tf drz dsz) as [zz' [tf' dz']].
    refine (IH _ dz' zz' tf' eq_refl).
  Qed.

  (** * Uniqueness of Reedy factorizations *)

  (** An almost c-Reedy category is "good" if it satisfies the hypothesis of Theorem 8.20: if [up f] and [g] is basic level, then [up (f o g)]. *)
  Section Good_Almost_cReedy.

    Context (good : forall (x y z:C) (f : C y z) (g : C x y),
                      up f -> basic g -> level g -> up (f o g)).

    (** Any Reedy factorization of a nonbasic morphism must be fundamental. *)
    Lemma good_reedy_fund {x y : C} {f : C x y} (r : fact f)
          {rr : reedy r} {nbf : nonbasic f}
    : fundamental r.
    Proof.
      destruct (down_down (fact1 r)) as [drx|drx]. Focus 2.
      { assert (up f).
        { rewrite <- (fact_factors r).
          apply good; try exact _.
          symmetry; apply drx. }
        elim (@up_basic _ _ f _ nbf). }
      Unfocus.
      destruct (up_up (fact2 r)) as [dry|dry]. Focus 2.
      { assert (down f).
        { rewrite <- (fact_factors r).
          apply lemma_8_15_ii; [ exact _ | apply up_basic | apply dry ]. }
        elim (@down_basic _ _ f _ nbf). }
      Unfocus.
      split; assumption.
    Qed.

    (** If we have a connection from a Reedy factorization that (non-strictly) decreases degree, the other factorization must also be Reedy, and the connection must be basic and level. *)
    Definition good_reedy_conn {x y : C} {f : C x y} {r s : fact f} (g : factconn r s)
               {rr : reedy r} (dsr : fact_deg s <= fact_deg r)
    : (reedy s /\ basic_conn g) /\ (fact_deg s = fact_deg r).
    Proof.
      destruct dsr as [dsr|dsr].
      { destruct g as [g|g].
        + assert (nb : nonbasic (fact2 r)).
          { exists (Build_fact (fact2 r) (fact_thru s) g (fact2 s) (factmap2 _ _ g)).
            split; simpl; try assumption.
            refine (deg_trans_ltle dsr _).
            apply (up_up (fact2 r)). }
          elim (up_basic nb).
        + assert (nb : nonbasic (fact1 r)).
          { exists (Build_fact (fact1 r) (fact_thru s) (fact1 s) g (factmap1 _ _ g)).
            split; simpl; try assumption.
            refine (deg_trans_ltle dsr _).
            apply (down_down (fact1 r)). }
          elim (down_basic nb). }
      split; try assumption.
      destruct (dec_basic_conn g) as [bg|nbg].
      { split; try assumption.
        destruct g as [g|g]; simpl in bg; split;
        try assert (lg := dsr : level g); try assert (lg := (eq_sym dsr) : level g).
        - assert (up (fact2 s o g)) by (rewrite (factmap2 _ _ g); exact _).
          exact (lemma_8_15_iv_b g (fact2 s)).
        - rewrite <- (factmap1 _ _ g).
          apply lemma_8_15_ii; exact _.
        - rewrite <- (factmap2 _ _ g).
          apply good; exact _.
        - assert (down (g o fact1 s)) by (rewrite (factmap1 _ _ g); exact _).
          exact (lemma_8_15_iii_a (fact1 s) g). }
      { destruct g as [g|g]; destruct nbg as [t [dtr dts]].
        + assert (nb : nonbasic (fact2 r)).
          { assert (factt : (fact2 s o fact2 t) o fact1 t = fact2 r).
            { rewrite assoc, fact_factors. apply factmap2. }
            exists (Build_fact (fact2 r) (fact_thru t) (fact1 t)
                               (fact2 s o fact2 t) factt).
            split; simpl; try assumption.
            refine (deg_trans_ltle dtr _).
            apply (up_up (fact2 r)). }
          elim (up_basic nb).
        + assert (nb : nonbasic (fact1 r)).
          { assert (factt : fact2 t o (fact1 t o fact1 s) = fact1 r).
            { rewrite <- assoc, fact_factors. apply factmap1. }
            exists (Build_fact (fact1 r) (fact_thru t) (fact1 t o fact1 s)
                               (fact2 t) factt).
            split; simpl; try assumption.
            refine (deg_trans_ltle dtr _).
            rewrite dsr.
            apply (down_down (fact1 r)). }
          elim (down_basic nb). }
    Qed.        

    (** Inductively, given [zz : zigzag r s], if [r] is Reedy, and all factorizations in [zz] are of degree [<= fact_deg r], then all factorizations in [zz] are Reedy and its connecting maps are level basic. *)
    Lemma good_reedy_zigzag {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
          {rr : reedy r} (dzr : thru_obj (fun t => fact_deg t <= fact_deg r) zz)
    : thru_reedy zz /\ thru_mor (fun r s m => level m /\ basic m) zz.
    Proof.
      induction zz as [|r s t g zz IHzz].
      { simpl; split; [ assumption | auto ]. }
      destruct dzr as [dsr dzr].
      destruct (good_reedy_conn g (thru_obj_start _ _ dzr)) as [[rs bg] e].
      rewrite <- e in dzr.
      destruct (IHzz rs dzr) as [tr tm].
      split; split; try assumption.
      destruct g as [g|g]; simpl; split; unfold level;
      first [ assumption | symmetry; assumption ].
    Qed.

    (** More generally, if a zigzag between Reedy factorizations stays below the greater degree of its two endpoints, then it consists entirely of Reedy factorizations and its connecting maps are level basic.  We actually assert only the *existence* of such a factorization, so as to avoid having to prove that [zigzag_reverse] is an involution. *)
    Lemma good_reedy_zigzag2 {x y : C} {f : C x y} {r s : fact f} (zz : zigzag r s)
          {rr : reedy r} {rs : reedy s}
          (dz : thru_obj (fun t => fact_deg t <= max_pair (fact_deg r) (fact_deg s)) zz)
    : exists (zz' : zigzag r s),
        thru_reedy zz' /\ thru_mor (fun r s m => level m /\ basic m) zz'.
    Proof.
      destruct (deg_cmple (fact_deg r) (fact_deg s)) as [drs|dsr].
      - rewrite (max_pair_leeq drs) in dz.
        exists (zigzag_reverse (zigzag_reverse zz)).
        destruct (good_reedy_zigzag (zigzag_reverse zz)
                                    (zigzag_reverse_thru_obj _ zz dz)).
        split.
        + apply zigzag_reverse_thru_obj; assumption.
        + apply zigzag_reverse_thru_mor; assumption.
      - exists zz.
        rewrite (max_pair_leeq' dsr) in dz.
        exact (good_reedy_zigzag zz dz).
    Qed.
        
    Lemma theorem_8_20 {x y : C} {f : C x y} (r s : fact f)
          (rr : reedy r) (rs : reedy s)
    : exists (zz : zigzag r s),
        thru_reedy zz /\ thru_mor (fun r s m => level m /\ basic m) zz.
    Proof.
      destruct (dec_basic f) as [bf|nbf].
      (** Case 1: [f] is basic.  Informally: "If [f] is basic, then either [f o id] or [id o f] is a Reedy factorization, and any Reedy factorization is connected to this one by a zigzag of length one." *)
      { destruct (deg_cmp f) as [dxy|dyx'].
        (** As indicated, there are two subcases, according to whether [f] increases or decreases degree.  The proofs are so similar that we perform them both in parallel. *)
        1:pose (t := Build_fact f x (id x) f (rid f)).
        2:pose (t := Build_fact f y f (id y) (lid f)).
        1:exists (zag (Build_factmap t r (fact1 r) (rid _)
                                     (fact_factors r))
                      (zig (Build_factmap t s (fact1 s) (rid _)
                                          (fact_factors s))
                           (empty_zigzag s)));
            unfold thru_reedy, thru_obj; simpl.
        2:exists (zig (Build_factmap r t (fact2 r)
                                     (fact_factors r) (lid _))
                      (zag (Build_factmap s t (fact2 s)
                                          (fact_factors s) (lid _))
                           (empty_zigzag s)));
            unfold thru_reedy, thru_obj; simpl.
        2:assert (dyx := deg_plus_le dyx'); clear dyx'.
        all: split; [ repeat first [ assumption | exact _ |
                                     constructor | left ] | ].
        (** It remains to show that the appropriate halves of [r] and [s] are level.  In fact, we will show that the appropriate halves of *any* Reedy factorization of [f] are level. *)
        1:pose (ff := @fact1 _ _ _ f). 2:pose (ff := @fact2 _ _ _ f).
        all:cut (forall r:fact f, reedy r -> level (ff r));
          [ intros lr; repeat split;
            first [ apply lr; assumption
                  | apply up_basic
                  | apply down_basic ] | ].
        all:clear r s rr rs; intros r rr; subst ff.
        1:destruct (reedy_down r) as [_ [dzx|e]];
          [ | symmetry; assumption ].
        2:destruct (reedy_up r) as [_ [dzy|e]];
          [ | assumption ].
        all:cut (nonbasic f); [ intros nb; elim (bf nb) | ].
        all:exists r.
        all:split; try assumption.
        1:refine (deg_trans_thru x _ _); assumption.
        refine (deg_trans_ltle_thru y _ _); assumption. }
      (** Case 2: [f] is not basic.  Here there's not much left to do. *)
      { assert (fundamental r) by (apply good_reedy_fund; assumption).
        assert (fundamental s) by (apply good_reedy_fund; assumption).
        destruct (lemma_8_18 r s) as [zz [tf to]].
        exact (good_reedy_zigzag2 zz to). }
    Qed.

  End Good_Almost_cReedy.

End Almost_cReedy.

(** * c-Reedy categories *)

Class creedy (C : category) `{has_degrees C} :=
  { (** Two subcategories.  We call them [rup] and [rdown] to avoid confusion with the [up] and [down] defined for almost c-Reedy categories. *)
    rup : forall x y, C x y -> Prop
  ; rup_id : forall x, rup _ _ (id x)
  ; rup_comp : forall x y z (f : C x y) (g : C y z), rup _ _ f -> rup _ _ g -> rup _ _ (g o f)
  ; rdown : forall x y, C x y -> Prop
  ; rdown_id : forall x, rdown _ _ (id x)
  ; rdown_comp : forall x y z (f : C x y) (g : C y z), rdown _ _ f -> rdown _ _ g -> rdown _ _ (g o f)
    (** We assume tha tboth are decidable. *)
  ; dec_rup : forall x y (f : C x y), rup _ _ f \/ ~(rup _ _ f)
  ; dec_rdown : forall x y (f : C x y), rdown _ _ f \/ ~(rdown _ _ f)
    (** (i) The third subcategory is the intersection of the other two.  Eventually we will call it [rboth], but we don't need a name for it yet. *)
    (** (ii) Every morphism in [rboth] is level. *)
  ; rup_rdown_level : forall x y (f : C x y), rup _ _ f -> rdown _ _ f -> level f
    (** (iii) Every morphism in [rup] that's *not* also in [rdown] strictly raises degree, and dually. *)
  ; rup_up : forall x y (f : C x y), rup _ _ f -> (~ rdown _ _ f) -> (deg x < deg y)
  ; rdown_down : forall x y (f : C x y), rdown _ _ f -> (~ rup _ _ f) -> (deg y < deg x)
    (** (iv) Every morphism factors into one that's in [rdown] followed by one in [rup], and the category of such factorizations with connecting maps in [rboth] is connected. *)
  ; rup_rdown_factor : forall x y (f : C x y), exists (r : fact f), rdown _ _ (fact1 r) /\ rup _ _ (fact2 r)
  ; rfactor_zigzag : forall x y (f : C x y) (r s : fact f),
                       rdown _ _ (fact1 r) -> rup _ _ (fact2 r) -> rdown _ _ (fact1 s) -> rup _ _ (fact2 s) ->
                       exists (zz : zigzag r s),
                         thru_obj (fun t => rdown _ _ (fact1 t) /\ rup _ _ (fact2 t)) zz /\
                         thru_mor (fun _ _ g => rdown _ _ g /\ rup _ _ g) zz
  (** (v) For any x, the [rdown] subfunctor of [C x -] restricted to [rboth] is a coproduct of retracts of representables.  As we did for almost c-Reedy categories, we phrase this more elementarily in terms of cones. *)
  ; rdown_functor_cone :
      forall (x:C),
      exists (pt_obj : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                         C)
             (pt_mor : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                         C x (pt_obj y dyx f bf))
             (cone_mor : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                           C (pt_obj y dyx f bf) y)
             (cone_rdown : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                           rdown _ _ (cone_mor y dyx f bf))
             (cone_rup : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                           rup _ _ (cone_mor y dyx f bf))
             (cone_tri : forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f),
                           f = cone_mor y dyx f bf o pt_mor y dyx f bf),
        forall (y:C) (dyx : deg y < deg x) (f : C x y) (bf : rdown _ _ f)
               (z:C) (dzx : deg z < deg x) (g : C x z) (bg : rdown _ _ g)
               (h : C y z) (rdh : rdown _ _ h) (ruh : rup _ _ h) (hfg : h o f = g),
          exists (e : pt_obj y dyx f bf = pt_obj z dzx g bg),
            (eq_rect _ (fun v => C x v) (pt_mor y dyx f bf) _ e
             = pt_mor z dzx g bg)
            /\ (h o (eq_rect _ (fun v => C v y) (cone_mor y dyx f bf) _ e)
                = cone_mor z dzx g bg)
  }.

Arguments rdown {_ _ _ x y} f.
Arguments rup {_ _ _ x y} f.

Existing Class rdown.
Existing Instance rdown_id.
Existing Instance rdown_comp.
Existing Class rup.
Existing Instance rup_id.
Existing Instance rup_comp.
Existing Instance rup_rdown_level.

(** ** Theorem 8.26 (ii) implies (i) *)

(** An almost c-Reedy category in which the [up] and [down] morphisms are closed under composition is a c-Reedy category.  This is mainly tedium of translation. *)
Theorem theorem_8_26_ii_to_i (C : category) `{almost_creedy C}
        (up_comp: forall x y z (f : C x y) (g : C y z),
                    up f -> up g -> up (g o f))
        (down_comp: forall x y z (f : C x y) (g : C y z),
                      down f -> down g -> down (g o f))
: creedy C.
Proof.
  refine (Build_creedy
          C _
          (@up C _) (@up_id C _ _) up_comp
          (@down C _) (@down_id C _ _) down_comp
          (@dec_up C _ _) (@dec_down C _ _) (@updown_level C _)
          _ _ (@lemma_8_17 C _ _) _ _
       ).
  - intros x y f uf ndf.
    destruct uf as [bf [dxy|e]]; try assumption.
    elim (ndf (Build_down x y f bf (or_intror (eq_sym e)))).
  - intros x y f df nuf.
    destruct df as [bf [dyx|e]]; try assumption.
    elim (nuf (Build_up x y f bf (or_intror (eq_sym e)))).
  - intros x y f r s dr ur ds us.
    destruct (theorem_8_20
                (fun x y z f g uf bg lg => up_comp x y z g f (basiclevel_up g) uf)
                r s (Build_reedy x y f r ur dr) (Build_reedy x y f s us ds))
      as [zz [tr tl]].
    exists zz; split.
    + refine (thru_obj_impl _ _ _ zz tr).
      intros ? [? ?]; split; assumption.
    + refine (thru_mor_impl _ _ _ zz tl).
      intros ? ? ? [? ?]; split;
      [ apply basiclevel_down | apply basiclevel_up ]; assumption.
  - intros x.
    destruct (basic_down_functor_cone x)
      as [pt_obj [pt_mor [cone_mor [cone_tri cone]]]].
    exists (fun y dyx f df => pt_obj y dyx f down_basic).
    exists (fun y dyx f df => pt_mor y dyx f down_basic).
    exists (fun y dyx f df => levelbasic_pr1 (cone_mor y dyx f down_basic)).
    exists (fun y dyx f df => @basiclevel_down _ _ _ _ (cone_mor y dyx f down_basic)
           (basic_levelbasic _) (level_levelbasic _)).
    exists (fun y dyx f df => @basiclevel_up _ _ _ _ (cone_mor y dyx f down_basic)
           (basic_levelbasic _) (level_levelbasic _)).
    exists (fun y dyx f df => cone_tri y dyx f down_basic).
    intros y dyx f bf z dzx g bg h dh uh tr.
    destruct (cone y dyx f down_basic z dzx g down_basic h (updown_level h) down_basic tr)
      as [e [e1 e2]].
    exists e; split.
    + exact e1.
    + refine (eq_trans _ e2).
      (** This is a bit annoying because in one place we transported in the hom-functor and in the other we transported in the [levelbasic] hom-functor.  So we prove using eq-induction that the two are the same. *)
      refine (f_equal (fun k => h o k) _).
      assert (apeq : forall (v w : C) (e : v = w) (k : levelbasic v y),
                       eq_rect v (fun v => C v y) k w e =
                       eq_rect v (fun v => levelbasic v y) k w e).
      { intros v w e' k; destruct e'; reflexivity. }
      apply apeq.
Qed.

(** ** Basic theory of c-Reedy categories *)

Section cReedy.

  Context {C : category} `{creedy C}.

  (** An [rdown] morphism is either level or strictly decreasing degree. *)
  Lemma cmp_rdown {x y : C} (f : C x y) {fd : rdown f}
  : deg y <= deg x.
  Proof.
    destruct (dec_rup _ _ f) as [fu|fnu].
    - right; symmetry; refine (rup_rdown_level _ _ f _ _).
    - left; refine (rdown_down _ _ f _ fnu).
  Qed.

  (** Similarly, an [rup] morphism is either level or strictly increasing degree. *)
  Lemma cmp_rup {x y : C} (f : C x y) {fu : rup f}
  : deg x <= deg y.
  Proof.
    destruct (dec_rdown _ _ f) as [fd|fnd].
    - right; refine (rup_rdown_level _ _ f _ _).
    - left; refine (rup_up _ _ f _ fnd).
  Qed.

  (** Conversely, a level morphism in [rup] must also be in [rdown]. *)
  Lemma level_rup_rdown {x y : C} (f : C x y) {lf : level f} {uf : rup f}
  : rdown f.
  Proof.
    destruct (dec_rdown _ _ f) as [df|ndf]; try assumption.
    pose (rup_up _ _ f uf ndf); unfold level in lf.
    contradict_wf.
  Qed.

  (** And a level morphism in [rdown] must also be in [rup]. *)
  Lemma level_rdown_rup {x y : C} (f : C x y) {lf : level f} {df : rdown f}
  : rup f.
  Proof.
    destruct (dec_rup _ _ f) as [uf|nuf]; try assumption.
    pose (rdown_down _ _ f df nuf); unfold level in lf.
    contradict_wf.
  Qed.

  (** A Reedy factorization is one into an rdown morphism followed by a rup morphism. *)
  Class rreedy {x y:C} {f : C x y} (r : fact f) :=
    { rreedy_up : rup (fact2 r)
    ; rreedy_down : rdown (fact1 r)
    }.
  Existing Instance rreedy_up.
  Existing Instance rreedy_down.

  (** Any two Reedy factorizations have the same degree. *)
  Lemma rreedy_deg_eq {x y : C} (f : C x y) (r s : fact f)
        {rr : rreedy r} {rs : rreedy s}
  : fact_deg r = fact_deg s.
  Proof.
    destruct (rfactor_zigzag x y f r s _ _ _ _) as [zz [_ tm]].
    clear rr rs.
    induction zz as [|r s t g zz IHzz]; try reflexivity.
    destruct tm as [lg tm].
    transitivity (fact_deg s).
    - destruct g as [g|g]; destruct lg.
      + refine (rup_rdown_level _ _ g _ _); exact _.
      + symmetry; refine (rup_rdown_level _ _ g _ _); exact _.
    - apply IHzz.
      apply tm.
  Qed.

  (** The Riehl-Verity lemma: any factorization is connected by a zigzag to a Reedy factorization of no greater degree. *)
  Lemma riehl_verity {x y : C} {f : C x y} (r : fact f)
  : exists (s : fact f) (zz : zigzag r s),
      rreedy s /\
      fact_deg s <= fact_deg r /\
      (fundamental r -> thru_fund zz).
  Proof.
    pose (h := fact2 r). pose (g := fact1 r).
    destruct (rup_rdown_factor _ _ g) as [gr [? ?]].
    destruct (rup_rdown_factor _ _ h) as [hr [? ?]].
    pose (k := fact1 hr o fact2 gr).
    destruct (rup_rdown_factor _ _ k) as [kr [? ?]].
    (** First we construct the target Reedy factorization. *)
    assert (sfact : (fact2 hr o fact2 kr) o (fact1 kr o fact1 gr) = f).
    { rewrite assoc, <- (assoc (fact1 gr)), fact_factors.
      unfold k; rewrite assoc, fact_factors.
      rewrite <- assoc, fact_factors.
      unfold h, g; apply fact_factors. }
    pose (s := Build_fact f (fact_thru kr)
                          (fact1 kr o fact1 gr) (fact2 hr o fact2 kr) sfact).
    exists s.
    (** Now we construct the zigzag. *)
    assert (tfact : fact2 hr o (fact1 hr o g) = f) by
        (rewrite <- assoc, fact_factors; unfold h, g; apply fact_factors).
    pose (t := Build_fact f (fact_thru hr) (fact1 hr o g) (fact2 hr) tfact).
    assert (hdn := Build_factmap r t (fact1 hr) eq_refl (fact_factors hr)).
    assert (kt1 : fact2 kr o fact1 s = fact1 t).
    { simpl. rewrite <- assoc, fact_factors; unfold k, g.
      rewrite assoc, fact_factors; reflexivity. }
    assert (kup := Build_factmap s t (fact2 kr) kt1 eq_refl).
    exists (zig hdn (zag kup (empty_zigzag s))).
    (** Now we prove the required properties. *)
    assert (dtr : fact_deg t <= fact_deg r) by refine (cmp_rdown (fact1 hr)).
    assert (dst : fact_deg s <= fact_deg t) by refine (cmp_rup (fact2 kr)).
    split; split; try exact _.
    - refine (deg_trans_lele dst dtr).
    - intros; split; [ assumption | split; simpl ].
      + refine (fund_le r t _ dtr).
      + refine (fund_le r s _ (deg_trans_lele dst dtr)).
  Qed.

  (** Thus, if [f] has a fundamental factorization, then it has a fundamental Reedy factorization. *)
  Lemma fund_rreedy_fund {x y : C} (f : C x y) (nbf : nonbasic f)
  : exists (r : fact f), fundamental r /\ rreedy r.
  Proof.
    destruct nbf as [r fr].
    destruct (riehl_verity r) as [s [zz [rs [dsr fs]]]].
    exists s; split; try assumption.
    apply fund_le with r; assumption.
  Qed.

  (** Every morphism in [rup] or [rdown] is basic. *)
  Lemma rup_or_rdown_basic {x y : C} (f : C x y)
  : rup f \/ rdown f -> basic f.
  Proof.
    intros [uf|df] nbf.
  (** Informally: "If [f] is in [rup], then [(f,id)] is a Reedy factorization having the same degree as the domain of [f].  But by Definition 8.25(iv), any two Reedy factorizations have the same degree; thus [f] has no fundamental Reedy factorizations, hence no fundamental factorizations at all, and so it is basic." *)
    all:destruct (fund_rreedy_fund f nbf) as [r [[drx dry] rr]].
    1:pose (s := Build_fact f x (id x) f (rid f)).
    2:pose (s := Build_fact f y f (id y) (lid f)).
    all:assert (rreedy s) by (split; simpl; exact _).
    all:pose (rreedy_deg_eq f r s).
    all:contradict_wf.
  Qed.

  (** Conversely, every basic morphsim is either in [rup] or [rdown]. *)
  Lemma basic_rup_or_rdown {x y : C} (f : C x y) {bf : basic f}
  : rup f \/ rdown f.
  Proof.
    (** Informally: "If [f] is basic, then a Reedy factorization [(f2,f1)] cannot be fundamental, so either [f2] or [f1] must be level.  If [f2] is level, then by Defintion 8.25(iii) it is also in [rdown], so [f] is also in [rdown], and similarly." *)
    destruct (rup_rdown_factor x y f) as [r [dr ur]].
    destruct (cmp_rup (fact2 r)) as [dzy|dzy].
    - destruct (cmp_rdown (fact1 r)) as [dzx|dzx].
      + assert (nbf : nonbasic f) by (exists r; split; assumption).
        elim (bf nbf).
      + assert (level (fact1 r)) by (symmetry; assumption).
        pose (level_rdown_rup (fact1 r)).
        left; rewrite <- (fact_factors r); apply rup_comp; exact _.
    - assert (level (fact2 r)) by (assumption).
      pose (level_rup_rdown (fact2 r)).
      right; rewrite <- (fact_factors r); apply rdown_comp; exact _.
  Qed.

  (** It follows that [rup] = [up] and [rdown] = [down]. *)
  Lemma rup_to_up {x y : C} (f : C x y) (uf : rup f)
  : up f.
  Proof.
    split.
    + apply rup_or_rdown_basic; left; assumption.
    + apply cmp_rup with f; assumption.
  Qed.

  Lemma up_to_rup {x y : C} (f : C x y) (uf : up f)
  : rup f.
  Proof.
    assert (basic f) by apply up_basic.
    destruct (basic_rup_or_rdown f) as [?|df]; try assumption.
    assert (dyx := cmp_rdown f).
    destruct uf as [? dxy].
    pose (e := deg_antisymm dxy dyx : level f).
    exact (level_rdown_rup f).
  Qed.

  Lemma rdown_to_down {x y : C} (f : C x y) (df : rdown f)
  : down f.
  Proof.
    split.
    + apply rup_or_rdown_basic; right; assumption.
    + apply cmp_rdown with f; assumption.
  Qed.

  Lemma down_to_rdown {x y : C} (f : C x y) (df : down f)
  : rdown f.
  Proof.
    assert (basic f) by apply down_basic.
    destruct (basic_rup_or_rdown f) as [uf|?]; try assumption.
    assert (dxy := cmp_rup f).
    destruct df as [? dyx].
    pose (e := deg_antisymm dxy dyx : level f).
    exact (level_rup_rdown f).
  Qed.

  Definition rdown_basic_lt {x y : C} {f : C x y} {bf : basic f} (dyx : deg y < deg x)
  : rdown f
    := (down_to_rdown f (Build_down _ _ _ bf (or_introl dyx))).

  (** And [rup] intersect [rdown] is the class of level basic morphisms. *)
  Lemma rupdown_levelbasic {x y : C} (f : C x y)
  : (rdown f /\ rup f) -> (level f /\ basic f).
  Proof.
    intros [uf df]; split.
    - apply rup_rdown_level; assumption.
    - apply rup_or_rdown_basic; left; assumption.
  Qed.

  Lemma levelbasic_rup {x y : C} (f : C x y) (lf : level f) (bf : basic f)
  : rup f.
  Proof.
    apply (up_to_rup f).
    apply basiclevel_up; assumption.
  Qed.

  Lemma levelbasic_rdown {x y : C} (f : C x y) (lf : level f) (bf : basic f)
  : rdown f.
  Proof.
    apply (down_to_rdown f).
    apply basiclevel_down; assumption.
  Qed.

  (** ** Theorem 8.26 (i) implies (ii) *)

  (** A c-Reedy category is also an almost c-Reedy category.  As with the other direction, this is mostly tedious translation. *)
  Theorem theorem_8_26_i_to_ii : almost_creedy C.
  Proof.
    refine (Build_almost_creedy C _ _ _ _ _ _ _).
    - intros x.
      apply rupdown_levelbasic.
      split; [ apply rdown_id | apply rup_id ].
    - intros x y z f g bf lf bg lg.
      apply rupdown_levelbasic.
      split; [ apply rdown_comp | apply rup_comp ].
      all:try apply up_to_rup, basiclevel_up; try assumption.
      all:apply down_to_rdown, basiclevel_down; assumption.
    - intros x y f.
      destruct (dec_rup _ _ f) as [uf|nuf].
      { left; apply rup_or_rdown_basic; left; assumption. }
      destruct (dec_rdown _ _ f) as [df|ndf].
      { left; apply rup_or_rdown_basic; right; assumption. }
      destruct (rup_rdown_factor x y f) as [r [dr ur]].
      destruct (cmp_rup (fact2 r)) as [dzy|dzy].
      + destruct (cmp_rdown (fact1 r)) as [dzx|dzx].
        * right; exists r; split; assumption.
        * assert (level (fact1 r)) by (symmetry; assumption).
          pose (level_rdown_rup (fact1 r)).
          refine (False_ind _ (nuf _)).
          rewrite <- (fact_factors r); apply rup_comp; exact _.
      + assert (level (fact2 r)) by (assumption).
        pose (level_rup_rdown (fact2 r)).
        refine (False_ind _ (ndf _)).
        rewrite <- (fact_factors r); apply rdown_comp; exact _.
    - (** Informally: "We connect any two fundamental factorizations to Reedy factorizations, and then use Definition 8.25(iv) to connect those Reedy factorizations." *)
      intros x y f r s fr fs.
      destruct (riehl_verity r) as [t1 [zz1 [rt1 [dt1r ft1]]]].
      destruct (riehl_verity s) as [t2 [zz2 [rt2 [dt2r ft2]]]].
      specialize (ft1 fr); specialize (ft2 fs).
      destruct (rfactor_zigzag x y f t1 t2 _ _ _ _) as [zz3 [_ tm]].
      exists (zigzag_concat zz1 (zigzag_concat zz3 (zigzag_reverse zz2))).
      apply zigzag_concat_thru_obj; try assumption.
      apply zigzag_concat_thru_obj.
      2:apply zigzag_reverse_thru_obj; assumption.
      refine (thru_obj_impl (fun t => fact_deg t <= fact_deg r) _ _ zz3 _);
        try assumption.
      + intros t dtr; refine (fund_le _ _ fr dtr).
      + clear fr fs zz1 rt1 zz2 rt2 ft1 ft2 dt2r.
        induction zz3 as [|t1 t2 t3 g zz3 IHzz3]; try assumption.
        destruct tm as [udg tm].
        split; try assumption.
        apply IHzz3; try assumption.
        destruct g as [g|g]; simpl in udg.
        all:cut (level g /\ basic g).
        all:try (apply rupdown_levelbasic; assumption).
        all:intros [lg _]; unfold level in lg.
        rewrite <- lg; assumption.
        rewrite lg; assumption.
    - intros x y z f dyx g bf bg lg.
      apply @down_basic, rdown_to_down, rdown_comp;
        apply down_to_rdown; split; try assumption.
      + left; assumption.
      + right; symmetry; exact lg.
    - intros x.
      destruct (rdown_functor_cone x)
        as [pt_obj [pt_mor [cone_mor [cone_rdown [cone_rup [cone_tri cone]]]]]].
      exists (fun y dyx f bf => pt_obj y dyx f (rdown_basic_lt dyx)).
      exists (fun y dyx f bf => pt_mor y dyx f (rdown_basic_lt dyx)).
      exists (fun y dyx f bf =>
                exist (fun g => level g /\ basic g)
                      (cone_mor y dyx f (rdown_basic_lt dyx))
                      (rupdown_levelbasic _ (conj (cone_rdown y dyx f (rdown_basic_lt dyx))
                                                  (cone_rup y dyx f (rdown_basic_lt dyx))))).
      simpl.
      exists (fun y dyx f bf => cone_tri y dyx f (rdown_basic_lt dyx)).
      intros y dyx f bf z dzx g bg h lh bh tr.
      destruct (cone y dyx f (rdown_basic_lt dyx)
                     z dzx g (rdown_basic_lt dzx)
                     h (levelbasic_rdown h lh bh) (levelbasic_rup h lh bh) tr)
        as [e [e1 e2]].
      exists e; split.
      + exact e1.
      + refine (eq_trans _ e2).
        (** Once again we have an annoyingly different pair of transports. *)
        refine (f_equal (fun k => h o k) _).
        assert (apeq : forall (v w : C) (e : v = w) (k : levelbasic v y),
                         levelbasic_pr1 (eq_rect v (fun v => levelbasic v y) k w e) =
                         eq_rect v (fun v => C v y) k w e).
        { intros v w e' k; destruct e'; reflexivity. }
        apply apeq.
  Qed.

End cReedy.

(** * Theorem 8.26 *)

(** The final, complete, statement of the theorem. *)
Theorem theorem_8_26 (C : category) `{has_degrees C}
: (exists (acr : almost_creedy C),
     (forall x y z (f : C x y) (g : C y z), up f -> up g -> up (g o f)) /\
     (forall x y z (f : C x y) (g : C y z), down f -> down g -> down (g o f)))
  <->
  (exists (cr : creedy C), True).
Proof.
  split.
  - intros [? [uc dc]].
    exists (theorem_8_26_ii_to_i C uc dc); auto.
  - intros [cr _].
    exists (theorem_8_26_i_to_ii); split.
    + intros x y z f g uf ug.
      apply rup_to_up, rup_comp; apply up_to_rup; assumption.
    + intros x y z f g df dg.
      apply rdown_to_down, rdown_comp; apply down_to_rdown; assumption.
Qed.

